Probing bad theories with the dualization algorithm II

We continue our analysis of bad theories, focusing on quiver theories with bad unitary and special unitary gauge groups in three dimensions. By extending the dualization algorithm we prove that the partition function of bad linear quivers can be written as a distribution, given by a sum of terms involving a product of delta functions times the partition function of a good quiver theory. We describe in detail the good quiver theories appearing in the partition function of the bad theory and discuss the brane interpretation of our result. We also discuss in detail the lift of these theories to 4d quivers with symplectic gauge groups, in which our results can be recovered by studying the Higgsing triggered by the expectation value for certain chiral operators. The paper is accompanied by a Mathematica file which implements the algorithm for an arbitrary unitary bad linear quiver.

==> anc/3d_Linear_Quiver_Dualization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    209758,       4853]
NotebookOptionsPosition[    198139,       4698]
NotebookOutlinePosition[    198722,       4718]
CellTagsIndexPosition[    198679,       4715]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["3d Linear Quiver Dualization", "Title",
 CellChangeTimes->{{3.899805926818582*^9, 3.89980593691359*^9}, {
  3.905829798142971*^9, 3.905829798610095*^9}, {3.9060198936778293`*^9, 
  3.906019895155247*^9}, {3.9089414802049417`*^9, 
  3.908941480566803*^9}},ExpressionUUID->"fa21e70a-3bd2-4737-82b0-\
48284b5fa383"],

Cell[TextData[{
 "The present Mathematica notebook is given as an attachment to the paper \n\
\[OpenCurlyDoubleQuote]",
 StyleBox["Probing bad theories with the dualization algorithm. Part II.",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote] \nby Simone Giacomelli, Chiung Hwang, Fabio \
Marino, Sara Pasquetti, Matteo Sacchi."
}], "Text",
 CellChangeTimes->{{3.90602118929469*^9, 3.906021196339689*^9}, {
   3.906021234928641*^9, 3.9060214461876297`*^9}, {3.90625892272319*^9, 
   3.906258938324294*^9}, {3.906259130141706*^9, 3.9062591973947887`*^9}, {
   3.906260459502531*^9, 3.906260477156783*^9}, {3.90626063360272*^9, 
   3.906260689449215*^9}, {3.906260722415688*^9, 3.906260800289514*^9}, 
   3.9076581934279623`*^9, {3.9135571007196093`*^9, 3.913557101191153*^9}, {
   3.915081104156062*^9, 3.915081104558301*^9}, 3.915180952901417*^9, {
   3.952565869182878*^9, 
   3.952565889410863*^9}},ExpressionUUID->"b8c6b51a-bef0-4e12-ac48-\
6e10295f7051"],

Cell[CellGroupData[{

Cell["Instructions", "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.899805958888811*^9, 3.899805960903104*^9}, {
  3.9060211723898783`*^9, 
  3.9060211740995703`*^9}},ExpressionUUID->"feaa17fd-43ee-4f6a-ae5d-\
a97f6204697d"],

Cell[TextData[{
 "This code can dualize any 3d ",
 Cell[BoxData[
  RowBox[{"\[ScriptCapitalN]", "=", "4"}]], "InlineCode",ExpressionUUID->
  "15db3bf0-2165-4609-ada8-e4b2f1f94e00"],
 " linear unitary quiver belonging to the (generalized) ",
 Cell[BoxData[
  SubsuperscriptBox["T", "\[Rho]", "\[Sigma]"]], "InlineCode",ExpressionUUID->
  "be3ffdf0-fe02-4e1a-99ed-03595eb3c15f"],
 "[SU(N)] family including bad quivers.\n\n",
 StyleBox["Electric Dualization Algorithm",
  FontWeight->"Bold"],
 "\nTo specify the quiver, in the ",
 StyleBox["Computation>Electric Dualization Algorithm",
  FontSlant->"Italic"],
 " section fill the ",
 Cell[BoxData[
 "Nf"], "InlineCode",ExpressionUUID->"df97eea4-3896-4707-b5a5-6866ade1aa72"],
 " and ",
 Cell[BoxData[
 "Nc"], "InlineCode",ExpressionUUID->"3f4ef63e-1670-4c43-9362-51290a661215"],
 " lists with the desired ranks (ordered from left to right).\nThen run the ",
 StyleBox["Computation > Electric Dualization Algorithm",
  FontSlant->"Italic"],
 " section. (The ",
 StyleBox["Initialization",
  FontSlant->"Italic"],
 " section will be automatically executed.)\nThe function ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"DualizeQuiver", "[", 
    RowBox[{"Nc", ",", "Nf"}], "]"}], "[", "\"\<Electric\>\"", "]"}]], 
  "InlineCode",ExpressionUUID->"4c191b24-6ef5-4443-999d-31466d3f0f4f"],
 " will implement the electric dualization algorithm.\nThe choice of the FI \
parameters is the canonical one used throughout the paper.\nThe output is the \
input quiver and its duals written on the electric side as ",
 Cell[BoxData[
  SubsuperscriptBox["T", "\[Rho]", "\[Sigma]"]], "InlineCode",ExpressionUUID->
  "e628f0ae-2b70-40e6-84f5-0e3aa006ee20"],
 "[SU(N)] theories, with the possible deltas, the FI parameters, the singlets \
and the BF couplings listed below.\n\n",
 StyleBox["Mirror Dualization Algorithm",
  FontWeight->"Bold"],
 "\nTo specify the quiver, in the ",
 StyleBox["Computation>Mirror Dualization Algorithm",
  FontSlant->"Italic"],
 " section fill the ",
 Cell[BoxData[
 "Nf"], "InlineCode",ExpressionUUID->"af1d6722-9b78-4f77-a09a-70fbea2755a0"],
 " and ",
 Cell[BoxData[
 "Nc"], "InlineCode",ExpressionUUID->"cd210646-fb9b-4c14-aa8c-d3fd51c9544b"],
 " lists with the desired ranks (ordered from left to right).\nThe function ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"DualizeQuiver", "[", 
    RowBox[{"Nc", ",", "Nf"}], "]"}], "[", "\"\<Magnetic\>\"", "]"}]], 
  "InlineCode",ExpressionUUID->"ab4fca52-5c57-48e3-8a11-bc2d821ab914"],
 " will implement the electric dualization algorithm.\nThe choice of the FI \
parameters is the canonical one used throughout the paper.\nThe output is the \
input quiver and its duals written on the magnetic side as ",
 Cell[BoxData[
  SubsuperscriptBox["T", "\[Rho]", "\[Sigma]"]], "InlineCode",ExpressionUUID->
  "293fb1ac-bc36-4dc7-aa76-c2205efd6b5a"],
 "[SU(N)] theories, with the possible deltas, the FI parameters, the singlets \
and the BF couplings listed below.\n\n",
 StyleBox["Conventions about the quiver pictures",
  FontWeight->"Bold"],
 "\nThe quivers are drawn in the ",
 Cell[BoxData[
  RowBox[{"\[ScriptCapitalN]", "=", "4"}]], "InlineCode",ExpressionUUID->
  "cfd29304-148b-4c89-8d9c-f513966a064e"],
 " language.\nHowever, if one thinks to them in the ",
 Cell[BoxData[
  RowBox[{"\[ScriptCapitalN]", "=", "2"}]], "InlineCode",ExpressionUUID->
  "641a4559-5f50-40ae-9a74-f9c18393af22"],
 " language, we have the following conventions.\nFor the quivers drawn on the \
electric side all the links have charges as given in  ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["s", "b"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"iQ", "/", "2"}], "-", 
     RowBox[{
      SubscriptBox["m", "A"], "\[PlusMinus]", 
      RowBox[{"(", 
       RowBox[{"Cartan1", "-", "Cartan2"}], ")"}]}]}], ")"}]}]], "InlineCode",
  ExpressionUUID->"08fb07a3-dd85-4348-a659-1e887d6f7cab"],
 ".\nOn the other hand,  for the quivers drawn on the mirror side all the \
links have charges as given in  ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["s", "b"], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["m", "A"], "\[PlusMinus]", 
     RowBox[{"(", 
      RowBox[{"Cartan1", "-", "Cartan2"}], ")"}]}], ")"}]}]], "InlineCode",
  ExpressionUUID->"fcbb1693-7ae0-42f0-a9a4-d7092dbf6a8b"],
 ".\nThe singlets printed under the quivers are intended as being the \
arguments of ",
 Cell[BoxData[
  SubscriptBox["s", "b"]], "InlineCode",ExpressionUUID->
  "661a0d2e-1e7a-40c2-bab7-8b03bd3efeea"],
 " functions (with ",
 Cell[BoxData[
 "m"], "InlineCode",ExpressionUUID->"9eaca786-4742-4d5e-88df-f4de5af41387"],
 " being the axial mass ",
 Cell[BoxData[
  SubscriptBox["m", "A"]], "InlineCode",ExpressionUUID->
  "6e8c3eaf-0649-460b-b0b8-d83d06d6f6ad"],
 ").\nThe BF couplings printed under the quivers are intended as being the \
arguments of ",
 Cell[BoxData[
  SuperscriptBox["e", 
   RowBox[{"2", "\[Pi]\[ImaginaryI]", 
    RowBox[{"(", "...", ")"}]}]]], "InlineCode",ExpressionUUID->
  "b0d08978-4ef3-4a13-91dc-ebd7bc285299"],
 ".\nThe gauge nodes are color coded as follows:\n- white for good nodes ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["N", "f"], "\[GreaterEqual]", 
    RowBox[{"2", 
     SubscriptBox["N", "c"]}]}], ")"}]], "InlineCode",ExpressionUUID->
  "940bcb4f-f432-4dbc-9ce0-e53df9e77783"],
 ";\n-",
 StyleBox[" orange",
  FontColor->RGBColor[
   0.9904173342488747, 0.5002822919050889, 0.0328526741435874]],
 " for ugly nodes ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["N", "f"], "=", 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["N", "c"]}], "-", "1"}]}], ")"}]], "InlineCode",
  ExpressionUUID->"ced44e09-2120-4eb5-8823-9a6f2f789776"],
 ";\n- ",
 StyleBox["red",
  FontColor->RGBColor[1, 0, 0]],
 " for bad nodes ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["N", "c"], "\[LessEqual]", 
    SubscriptBox["N", "f"], "<", 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["N", "c"]}], "-", "1"}]}], ")"}]], "InlineCode",
  ExpressionUUID->"b1019acb-6c80-46b5-9b6c-b961cf1c2da8"],
 ";\n- ",
 StyleBox["magenta",
  FontColor->RGBColor[
   0.9855344472419318, 0.00946059357595178, 0.9991760128175784]],
 " for evil nodes ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["N", "f"], "<", 
    SubscriptBox["N", "c"]}], ")"}]], "InlineCode",ExpressionUUID->
  "01d84b8d-fdc1-4dce-a3ea-6d1ee8370008"],
 "."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.907654893658934*^9, 3.907655026087462*^9}, {
   3.907655074960329*^9, 3.907655195342188*^9}, {3.9076560053812027`*^9, 
   3.907656152645606*^9}, {3.907656367674835*^9, 3.907656599887334*^9}, {
   3.907656635218649*^9, 3.907656690442308*^9}, {3.907656721028634*^9, 
   3.907656783103801*^9}, {3.907657981616544*^9, 3.907657982564034*^9}, {
   3.907658060221497*^9, 3.907658061610685*^9}, {3.907662496998118*^9, 
   3.9076625227570057`*^9}, {3.907662554487053*^9, 3.907662657519772*^9}, {
   3.908250058880253*^9, 3.9082500593871593`*^9}, {3.90825017167658*^9, 
   3.908250180083673*^9}, {3.90833476564855*^9, 3.908334767689533*^9}, {
   3.908334834626341*^9, 3.908334835548264*^9}, {3.908334960607668*^9, 
   3.908334968544957*^9}, 3.908338493677186*^9, {3.908941524502939*^9, 
   3.908941649826442*^9}, {3.9089416891171503`*^9, 3.908941899005314*^9}, {
   3.908941931220759*^9, 3.908942025100996*^9}, {3.908942465198566*^9, 
   3.90894248689493*^9}, {3.908942531314004*^9, 3.908942722635494*^9}, 
   3.908942915541987*^9, {3.908942948250186*^9, 3.9089430288524942`*^9}, {
   3.90894313065963*^9, 3.9089431313892*^9}, {3.908943165437496*^9, 
   3.9089431690934353`*^9}, {3.90896716506069*^9, 3.9089671740171833`*^9}, {
   3.913556927325452*^9, 3.9135570119496326`*^9}, {3.913557163733297*^9, 
   3.913557177288714*^9}, {3.914657229301473*^9, 3.9146573064300423`*^9}, {
   3.915080391135532*^9, 3.915080421528784*^9}, {3.915080473819376*^9, 
   3.915080474381483*^9}, {3.915081168265543*^9, 3.9150811838843727`*^9}, 
   3.915086969123118*^9, {3.915174185147084*^9, 3.915174186599818*^9}, {
   3.915180884971208*^9, 3.915180927863576*^9}, {3.952567250704603*^9, 
   3.9525672546008463`*^9}, {3.95257169202409*^9, 3.9525717838128223`*^9}, {
   3.952572523669579*^9, 3.952572617856923*^9}, {3.95257268755296*^9, 
   3.952572825247527*^9}, {3.953001616051343*^9, 3.953001617353661*^9}, {
   3.954899634719924*^9, 3.9548996592170267`*^9}, {3.954901293860927*^9, 
   3.954901296368568*^9}, {3.954907405864759*^9, 3.954907410463829*^9}, {
   3.9549074578904133`*^9, 
   3.954907539887784*^9}},ExpressionUUID->"13690634-cd1f-4b04-b8c0-\
ae4486f9aead"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Initialization (",
 StyleBox["automatically executed",
  FontSlant->"Italic"],
 ") "
}], "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.899805958888811*^9, 3.899805960903104*^9}, {
   3.906258944563415*^9, 3.9062589914032583`*^9}, {3.906259026680045*^9, 
   3.906259028254056*^9}, {3.906259085296777*^9, 3.906259087288468*^9}, 
   3.907648067814327*^9, {3.907656800008277*^9, 3.907656805983376*^9}, {
   3.907656848223486*^9, 
   3.907656882073367*^9}},ExpressionUUID->"95f152d3-ac86-4e56-889e-\
593c60efbd98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.950916454450579*^9, 3.950916465764735*^9}, {
  3.952570076689962*^9, 3.952570076942876*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3aabb912-19bc-40ee-ad55-13b87ede2920"],

Cell[CellGroupData[{

Cell["Functions for the partitions", "Subsection",
 CellChangeTimes->{{3.906258889103424*^9, 3.90625888994718*^9}, {
  3.9076480911056623`*^9, 3.907648215339765*^9}, {3.907657186959147*^9, 
  3.907657186959176*^9}, {3.908250275477643*^9, 
  3.908250277102764*^9}},ExpressionUUID->"cf3833e8-52a9-417d-9d99-\
e1c07b24364d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Given", " ", "a", " ", "quiver"}], ",", " ", 
    RowBox[{"(", 
     RowBox[{
     "specified", " ", "by", " ", "the", " ", "flavor", " ", "and", " ", 
      "gauge", " ", "ranks", " ", "list"}], ")"}], ",", " ", 
    RowBox[{
    "return", " ", "the", " ", "associate", " ", "\[Sigma]", " ", "and", " ", 
     "\[Rho]", " ", "partitions"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ToPartitions", "[", 
    RowBox[{"Nf_", ",", "Nc_"}], "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Sigma]", " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"Nf", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "Nf", "]"}]}], "}"}]}], "]"}], "]"}], "]"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Rho]", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "i"}], 
          RowBox[{"Length", "[", "Nf", "]"}]], 
         RowBox[{"Nf", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "==", "1"}], ",", "0", ",", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", 
            RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "==", 
           RowBox[{
            RowBox[{"Length", "[", "Nc", "]"}], "+", "1"}]}], ",", "0", ",", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"Length", "[", "Nc", "]"}], "+", "1"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"d5f76f13-78b4-4d88-85f5-8154f13abe2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "two", " ", "partitions", " ", "\[Sigma]", " ", "and", " ", 
     "\[Rho]", " ", "of", " ", "the", " ", "same", " ", "integer"}], ",", " ", 
    RowBox[{
    "return", " ", "the", " ", "associate", " ", "good", " ", "quiver", " ", 
     RowBox[{"(", 
      RowBox[{
      "specified", " ", "by", " ", "the", " ", "flavor", " ", "and", " ", 
       "gauge", " ", "ranks", " ", "list"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ToNfNc", "[", 
    RowBox[{"\[Sigma]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"k", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{"\[Sigma]", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Total", "[", "\[Sigma]", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{"\[Rho]", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Total", "[", "\[Rho]", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Take", "[", 
         RowBox[{"k", ",", 
          RowBox[{
           RowBox[{"Total", "[", "l", "]"}], "-", "1"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", 
              RowBox[{"i", "+", "1"}]}], 
             RowBox[{"Total", "[", "l", "]"}]], 
            RowBox[{"\[Rho]", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "-", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", 
              RowBox[{"i", "+", "1"}]}], 
             RowBox[{"Total", "[", "\[Sigma]", "]"}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", "i"}], ")"}], " ", 
             RowBox[{"k", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"Total", "[", "l", "]"}], "-", "1"}]}], "}"}]}], "]"}]}],
        "}"}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.908249850386585*^9, 3.908249851389762*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"977d6054-b306-45a8-8439-44bf1b03bc63"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions for the dualization", "Subsection",
 CellChangeTimes->{{3.906258889103424*^9, 3.90625888994718*^9}, {
  3.9076480911056623`*^9, 3.907648114418504*^9}, {3.907656707459775*^9, 
  3.907656707686508*^9}, {3.908226498048992*^9, 
  3.908226498672946*^9}},ExpressionUUID->"f474fd15-6a7d-4600-b970-\
410285eea78e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Given", " ", "a", " ", "Quiver"}], ",", " ", 
    RowBox[{
    "dualize", " ", "its", " ", "gauge", " ", "node", " ", "i", " ", "using", 
     " ", "the", " ", "SQCD", " ", "formula", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "a", " ", "specific", " ", "beta"}], ")"}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Dualize", "[", 
    RowBox[{"Quiver_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Nf", ",", "Nc", ",", "FI", ",", "Flavor", ",", "Delta", ",", 
       "Singlets", ",", "BF", ",", "effNf", ",", "\[Epsilon]", ",", "duals", 
       ",", "rmin", ",", "r", ",", "\[Beta]"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Extract", " ", "quiver", " ", "information"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Nf", "=", 
       RowBox[{"Quiver", "[", "nf", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Nc", "=", 
       RowBox[{"Quiver", "[", "nc", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FI", "=", 
       RowBox[{"Quiver", "[", "fi", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Flavor", "=", 
       RowBox[{"Quiver", "[", "flavor", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Delta", "=", 
       RowBox[{"Quiver", "[", "delta", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Singlets", "=", 
       RowBox[{"Quiver", "[", "sing", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"BF", "=", 
       RowBox[{"Quiver", "[", "bf", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Check", " ", "that", " ", "the", " ", "input", " ", "ranks", " ", 
        "lists", " ", "have", " ", "the", " ", "correct", " ", "length"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "Nf", "]"}], "!=", 
         RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<Error: the lists of gauge and flavor ranks have to be of the \
same length\>\"", "]"}], ";", 
         RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Define", " ", "the", " ", "effective", " ", "Nf", " ", "for", " ", 
        "the", " ", "gauge", " ", "node", " ", "i"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"effNf", "=", 
       RowBox[{
        RowBox[{"Nf", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "==", "1"}], ",", "0", ",", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", 
            RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "==", 
           RowBox[{"Length", "[", "Nc", "]"}]}], ",", "0", ",", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Define", " ", "\[Epsilon]"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"\[Epsilon]", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"effNf", "/", "2"}], "]"}], "-", 
        RowBox[{"effNf", "/", "2"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Apply", " ", "the", " ", "SQCD", " ", "formula", " ", "to", " ", 
        "the", " ", "gauge", " ", "node", " ", "i"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"duals", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"effNf", "-", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "<", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"rmin", "=", "0"}], ";"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"duals", ",", "\[IndentingNewLine]", 
           RowBox[{"<|", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"nf", "->", "Nf"}], ",", "\[IndentingNewLine]", 
             RowBox[{"nc", "->", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"Nc", ",", 
                RowBox[{"i", "->", 
                 RowBox[{"effNf", "-", 
                  RowBox[{"Nc", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"fi", "->", 
              RowBox[{"Simplify", "[", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"FI", ",", "\[IndentingNewLine]", 
                 RowBox[{"Which", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "==", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", "->", 
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"i", "==", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"i", "->", 
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}]}], "}"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"i", "==", 
                    RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}]}], "}"}], ",", 
                   "\[IndentingNewLine]", "True", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}]}], "}"}]}], 
                  "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"flavor", "->", "Flavor"}], ",", "\[IndentingNewLine]", 
             RowBox[{"delta", "->", "Delta"}], ",", "\[IndentingNewLine]", 
             RowBox[{"sing", "->", 
              RowBox[{"(*", 
               RowBox[{"DeleteMassive", "["}], "*)"}], 
              RowBox[{"Singlets", "~", "Join", "~", 
               RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "-", "effNf"}]}], 
                    "}"}]}], "]"}], "~", "Join", "~", "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "-", "effNf"}]}], 
                    "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"bf", "->", 
              RowBox[{"Simplify", "[", 
               RowBox[{"BF", "+", 
                RowBox[{
                 RowBox[{"FI", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], " ", 
                 RowBox[{"Total", "[", 
                  RowBox[{"Flavor", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
            "\[IndentingNewLine]", "|>"}]}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"rmin", "=", 
          RowBox[{"effNf", "-", 
           RowBox[{"Nc", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "+", "1"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"r", "=", "rmin"}], ",", 
        RowBox[{"r", "<=", 
         RowBox[{"Floor", "[", 
          RowBox[{"effNf", "/", "2"}], "]"}]}], ",", 
        RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"Contribution", " ", "with", " ", "\[Beta]"}], "=", 
          RowBox[{"+", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Beta]", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"duals", ",", "\[IndentingNewLine]", 
           RowBox[{"<|", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"nf", "->", "Nf"}], ",", "\[IndentingNewLine]", 
             RowBox[{"nc", "->", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"Nc", ",", 
                RowBox[{"i", "->", "r"}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"fi", "->", 
              RowBox[{"Simplify", "[", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"FI", ",", "\[IndentingNewLine]", 
                 RowBox[{"Which", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "==", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"i", "==", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}]}], 
                    "}"}], ",", "\[IndentingNewLine]", 
                   RowBox[{"i", "==", 
                    RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}]}], "}"}], ",", 
                   "\[IndentingNewLine]", "True", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}]}], 
                    "}"}]}], "\[IndentingNewLine]", "]"}]}], 
                "\[IndentingNewLine]", "]"}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"flavor", "->", "Flavor"}], ",", "\[IndentingNewLine]", 
             RowBox[{"delta", "->", 
              RowBox[{"Delta", "~", "Join", "~", 
               RowBox[{"Simplify", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"FI", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "+", 
                  RowBox[{"\[Beta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"effNf", "/", "2"}], "-", "r"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], "}"}], "]"}]}]}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"sing", "->", 
              RowBox[{"(*", 
               RowBox[{"DeleteMassive", "["}], "*)"}], 
              RowBox[{"Singlets", "~", "Join", "~", 
               RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "+", 
                    RowBox[{"j", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r", 
                    "-", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    RowBox[{"Q", "/", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "-", "effNf", "-", 
                    "1"}], ")"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r", 
                    "-", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "r"}]}], "}"}]}], 
                  "]"}], "~", "Join", "~", "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "r"}]}], "}"}]}], 
                  "]"}]}], "\[IndentingNewLine]", "]"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"bf", "->", 
              RowBox[{"Simplify", "[", 
               RowBox[{"BF", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                   RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], ")"}], 
                 " ", 
                 RowBox[{"Total", "[", 
                  RowBox[{"Flavor", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
            "\[IndentingNewLine]", "|>"}]}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"effNf", "/", "2"}], "-", "r"}], "!=", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"Contribution", " ", "with", " ", "\[Beta]"}], "=", 
             RowBox[{"-", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\[Beta]", "=", 
             RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"duals", ",", "\[IndentingNewLine]", 
              RowBox[{"<|", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"nf", "->", "Nf"}], ",", "\[IndentingNewLine]", 
                RowBox[{"nc", "->", 
                 RowBox[{"ReplacePart", "[", 
                  RowBox[{"Nc", ",", 
                   RowBox[{"i", "->", "r"}]}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"fi", "->", 
                 RowBox[{"Simplify", "[", 
                  RowBox[{"ReplacePart", "[", 
                   RowBox[{"FI", ",", "\[IndentingNewLine]", 
                    RowBox[{"Which", "[", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "==", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"i", "==", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}]}], 
                    "}"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"i", "==", 
                    RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}]}], "}"}], ",", 
                    "\[IndentingNewLine]", "True", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}]}], 
                    "}"}]}], "\[IndentingNewLine]", "]"}]}], 
                   "\[IndentingNewLine]", "]"}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"flavor", "->", "Flavor"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"delta", "->", 
                 RowBox[{"Delta", "~", "Join", "~", 
                  RowBox[{"Simplify", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"effNf", "/", "2"}], "-", "r"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], "}"}], "]"}]}]}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{"sing", "->", 
                 RowBox[{"(*", 
                  RowBox[{"DeleteMassive", "["}], "*)"}], 
                 RowBox[{"Singlets", "~", "Join", "~", 
                  RowBox[{"Simplify", "[", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "+", 
                    RowBox[{"j", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r", 
                    "-", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    RowBox[{"Q", "/", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "-", "effNf", "-", 
                    "1"}], ")"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r", 
                    "-", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "r"}]}], "}"}]}], 
                    "]"}], "~", "Join", "~", "\[IndentingNewLine]", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "r"}]}], "}"}]}], 
                    "]"}]}], "\[IndentingNewLine]", "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"bf", "->", 
                 RowBox[{"Simplify", "[", 
                  RowBox[{"BF", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], ")"}], 
                    " ", 
                    RowBox[{"Total", "[", 
                    RowBox[{"Flavor", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}]}]}], 
               "\[IndentingNewLine]", "|>"}]}], "\[IndentingNewLine]", "]"}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Return", " ", "the", " ", "duals"}], " ", "*)"}], 
      "\[IndentingNewLine]", "duals"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.906088976449687*^9, 3.906089221844244*^9}, {
   3.906089390374982*^9, 3.906089394241738*^9}, 3.906089481446181*^9, {
   3.906171921346786*^9, 3.90617194551217*^9}, {3.906171996756439*^9, 
   3.906172025612164*^9}, 3.9061720823108883`*^9, {3.906211008476677*^9, 
   3.90621108082338*^9}, {3.906211334121132*^9, 3.906211339721761*^9}, {
   3.906211415115573*^9, 3.9062114156072273`*^9}, {3.906211623597957*^9, 
   3.906211626798271*^9}, {3.906212137147005*^9, 3.906212158719784*^9}, {
   3.906258615224324*^9, 3.906258618582124*^9}, 3.950507094336937*^9, {
   3.950834392394195*^9, 3.9508343967189217`*^9}, {3.950834433459128*^9, 
   3.950834453941673*^9}, {3.9508692895563517`*^9, 3.950869293174262*^9}, {
   3.950870354805039*^9, 3.950870389633014*^9}, {3.950870511458466*^9, 
   3.9508705275869093`*^9}, {3.95091572783108*^9, 3.9509157431171494`*^9}, {
   3.950915776300463*^9, 3.950915778135823*^9}, {3.9509160971871843`*^9, 
   3.950916150383712*^9}, {3.952562789853171*^9, 3.952562852089432*^9}, {
   3.952570087285124*^9, 3.9525700881591*^9}, {3.952570126393596*^9, 
   3.9525701601931133`*^9}, 3.954893847052691*^9, {3.954893890348168*^9, 
   3.9548939417493668`*^9}, {3.954894002546591*^9, 3.954894045289179*^9}, {
   3.954898910854912*^9, 3.9548989147895193`*^9}, {3.954898961064204*^9, 
   3.954898974140049*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"f209a440-c787-43f3-af42-c345b5e52f70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Remove", " ", "the", " ", "massive", " ", "singlets", " ", "in", " ", 
    "the", " ", "input", " ", "sing", " ", "list"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DeleteMassive", "[", "sing_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Singlets", "=", "sing"}], ",", "i", ",", "j"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"Length", "[", "Singlets", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{
             RowBox[{"Singlets", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "===", "Null"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", 
               RowBox[{"i", "+", "1"}]}], ",", 
              RowBox[{"j", "<=", 
               RowBox[{"Length", "[", "Singlets", "]"}]}], ",", 
              RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Singlets", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "==", 
                  RowBox[{"-", 
                   RowBox[{"Singlets", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Singlets", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "=", "Null"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"Singlets", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "=", "Null"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"Break", "[", "]"}], ";"}]}], "\[IndentingNewLine]",
                 "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"Singlets", "/.", 
       RowBox[{"Null", "->", "Nothing"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.950798341962365*^9, 3.950798573605113*^9}, {
   3.9507986110097933`*^9, 3.950798624922356*^9}, {3.9507986643433743`*^9, 
   3.950798674308956*^9}, 3.950798727895842*^9, {3.950798784521768*^9, 
   3.950798790810097*^9}, {3.950798834861925*^9, 3.950798855765789*^9}, {
   3.952570169049492*^9, 3.952570169227789*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"7433d5c9-837f-451c-9e7b-8efdb367d3a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "if", " ", "the", " ", "input", " ", "Quiver", " ", "has", 
    " ", "to", " ", "be", " ", "discarded", " ", "or", " ", "not"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CheckConsistency", "[", "Quiver_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "sol", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Quiver", "[", "delta", "]"}], "]"}], "==", "0"}], ",", 
       "True", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"sol", "=", 
          RowBox[{
           RowBox[{"Quiet", "[", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{"Quiver", "[", "delta", "]"}], "]"}], "==", "0"}], 
              ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                SubscriptBox["Y", "i"], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{"Length", "[", 
                   RowBox[{"Quiver", "[", "nc", "]"}], "]"}]}], "}"}]}], 
               "]"}]}], "]"}], "]"}], "//", "Simplify"}]}], "]"}], "==", 
        "0"}], ",", "False", ",", "\[IndentingNewLine]", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"DeleteMassive", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Quiver", "[", "sing", "]"}], "/.", 
            RowBox[{"First", "[", "sol", "]"}]}], "//", "Simplify"}], "]"}], 
         ",", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], "]"}], ",", "False", 
       ",", "\[IndentingNewLine]", "True", ",", "True"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.950508080914537*^9, 3.950508081273238*^9}, {
   3.950508411305311*^9, 3.9505084310625668`*^9}, {3.950508746172947*^9, 
   3.950508749627902*^9}, {3.950509033022675*^9, 3.9505091281571493`*^9}, {
   3.950509230525045*^9, 3.9505093268586397`*^9}, {3.950509373596219*^9, 
   3.9505094321582*^9}, {3.950509896252055*^9, 3.950509901598441*^9}, 
   3.950509949971283*^9, {3.950510063061784*^9, 3.950510136231847*^9}, {
   3.950518064465654*^9, 3.950518070658753*^9}, {3.95051810608735*^9, 
   3.950518120285886*^9}, {3.950518150411027*^9, 3.950518151524716*^9}, {
   3.950518293695188*^9, 3.950518297967556*^9}, {3.950518473138519*^9, 
   3.950518481711485*^9}, {3.950518573954616*^9, 3.950518597560128*^9}, {
   3.950518736292333*^9, 3.950518745876267*^9}, {3.950519181869289*^9, 
   3.950519189131494*^9}, {3.9505194749398737`*^9, 3.9505195045831223`*^9}, {
   3.950519567844403*^9, 3.950519592317629*^9}, {3.950519629560156*^9, 
   3.950519640578724*^9}, {3.95051982027972*^9, 3.950519821691156*^9}, {
   3.950598855818288*^9, 3.950598884451242*^9}, 3.950599012581189*^9, 
   3.950599061498648*^9, 3.950604157602129*^9, {3.950605870339333*^9, 
   3.9506058779498167`*^9}, 3.950606021102145*^9, {3.95060736099979*^9, 
   3.950607387494417*^9}, 3.950610018199013*^9, {3.950615510527544*^9, 
   3.950615531524758*^9}, 3.9506161078290577`*^9, 3.950791418045312*^9, {
   3.950792245814849*^9, 3.950792269076201*^9}, {3.950794940540741*^9, 
   3.9507949547209253`*^9}, {3.950800404358989*^9, 3.950800409755262*^9}, {
   3.950800498126495*^9, 3.950800502667913*^9}, 3.950833109096957*^9, 
   3.9508690297264357`*^9, 3.950869280078768*^9, 3.950869318112599*^9, 
   3.950869353266782*^9, 3.950869389626141*^9, {3.950870276924919*^9, 
   3.950870278724904*^9}, {3.950870315516725*^9, 3.950870322527015*^9}, 
   3.950871872410717*^9, 3.950871919838737*^9, {3.950872335377729*^9, 
   3.950872364868778*^9}, {3.950872602757868*^9, 3.950872615527944*^9}, {
   3.950914382030492*^9, 3.950914417047104*^9}, {3.950915054832572*^9, 
   3.950915069489893*^9}, {3.952562652176158*^9, 3.95256265247062*^9}, {
   3.952570176987851*^9, 3.952570177179023*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"42f44ba0-2138-4dba-83b8-927136c20444"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Outputs", " ", "the", " ", "first", " ", "bad", " ", "node", " ", "of", 
    " ", "the", " ", "input", " ", "Quiver"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FirstBadNode", "[", "Quiver_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"CheckConsistency", "[", "Quiver", "]"}]}], ",", 
       RowBox[{"-", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"e", "=", 
         RowBox[{
          RowBox[{"Quiver", "[", "nf", "]"}], "+", 
          RowBox[{
           RowBox[{"Rest", "[", 
            RowBox[{"Quiver", "[", "nc", "]"}], "]"}], "~", "Join", "~", 
           RowBox[{"{", "0", "}"}]}], "+", 
          RowBox[{
           RowBox[{"{", "0", "}"}], "~", "Join", "~", 
           RowBox[{"Most", "[", 
            RowBox[{"Quiver", "[", "nc", "]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Quiver", "[", "nc", "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", 
           RowBox[{"Length", "[", "e", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "<", "0"}], ",", 
            RowBox[{"Return", "[", "i", "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "0"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.906088455976294*^9, 3.906088478018929*^9}, 
   3.9060885148154593`*^9, {3.906088646945066*^9, 3.906088667849394*^9}, {
   3.9060887660347757`*^9, 3.9060887748680153`*^9}, {3.90608949009522*^9, 
   3.906089490394859*^9}, {3.906212242771923*^9, 3.906212243436762*^9}, {
   3.908248909149853*^9, 3.908248914360666*^9}, {3.915080556729538*^9, 
   3.915080557027596*^9}, {3.950507281206508*^9, 3.950507318979067*^9}, {
   3.950507536292885*^9, 3.95050767067747*^9}, {3.950507719074879*^9, 
   3.9505077830211153`*^9}, {3.950507846509064*^9, 3.950507864423122*^9}, {
   3.950507924762959*^9, 3.95050792731948*^9}, {3.950508071053557*^9, 
   3.950508079141605*^9}, {3.950508466396337*^9, 3.950508469217025*^9}, {
   3.950782831150985*^9, 3.95078287521964*^9}, {3.950782928007476*^9, 
   3.950782960426772*^9}, 3.95078300078325*^9, {3.950783067322571*^9, 
   3.950783246833914*^9}, {3.9507833609121*^9, 3.950783377053477*^9}, {
   3.9507834456651278`*^9, 3.950783477603197*^9}, {3.950783954026393*^9, 
   3.950784025434791*^9}, {3.950784081226605*^9, 3.950784177226179*^9}, {
   3.9507845298296223`*^9, 3.95078457514489*^9}, {3.950784607914603*^9, 
   3.950784656161165*^9}, {3.950784836781632*^9, 3.950784885467024*^9}, {
   3.950784919457062*^9, 3.950784987541602*^9}, {3.950785021019157*^9, 
   3.950785046470727*^9}, {3.950785112815071*^9, 3.950785175872632*^9}, {
   3.950785307618788*^9, 3.950785309630708*^9}, {3.95078569497072*^9, 
   3.950785720665444*^9}, {3.9507857634185057`*^9, 3.950785776051207*^9}, {
   3.950787828840102*^9, 3.950787938615299*^9}, {3.9507879811735077`*^9, 
   3.9507879816139793`*^9}, {3.950788076293807*^9, 3.950788115489493*^9}, {
   3.950788154684254*^9, 3.9507882102086983`*^9}, {3.950788286979138*^9, 
   3.950788318535609*^9}, {3.950788348700262*^9, 3.950788390557153*^9}, {
   3.950788445981571*^9, 3.950788468903036*^9}, {3.950788515736316*^9, 
   3.950788532826009*^9}, {3.950789124624076*^9, 3.950789150826655*^9}, 
   3.950791712642864*^9, {3.950791778686405*^9, 3.950791783772056*^9}, {
   3.95079307141842*^9, 3.95079310787265*^9}, {3.950870079023688*^9, 
   3.950870082039621*^9}, 3.950870172710813*^9, {3.950916188716731*^9, 
   3.9509161937871237`*^9}, 3.952562581337521*^9, {3.952570187321165*^9, 
   3.952570187530645*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"cdceaab4-26f9-4d1f-ae2f-48eb93ee6459"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Apply", " ", "the", " ", "Dualize", " ", "function", " ", "to", " ", "a", 
    " ", "bad", " ", "Quiver", " ", "until", " ", "all", " ", "the", " ", 
    RowBox[{
     RowBox[{"ugly", "/", "bad"}], "/", "evil"}], " ", "nodes", " ", "are", 
    " ", "gone"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DualityCascade", "[", "Quiver_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "i", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "=", 
          RowBox[{"FirstBadNode", "[", "Quiver", "]"}]}], ")"}], "==", "0"}], 
       ",", 
       RowBox[{"{", "Quiver", "}"}], ",", 
       RowBox[{"i", ">", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"DualityCascade", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Dualize", "[", 
         RowBox[{"Quiver", ",", "i"}], "]"}]}], ",", "True", ",", "Nothing"}],
       "]"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.899801623505912*^9, 3.8998017544334497`*^9}, {
   3.899801847565462*^9, 3.899801956001137*^9}, {3.899802021260706*^9, 
   3.899802047534354*^9}, {3.8998021157453*^9, 3.899802126205116*^9}, {
   3.899802180386731*^9, 3.899802253740067*^9}, {3.899802560295566*^9, 
   3.899802590280668*^9}, {3.899802666957961*^9, 3.899802708216145*^9}, {
   3.899802837285178*^9, 3.899802883355842*^9}, {3.899802930681026*^9, 
   3.899803052952903*^9}, {3.899803176022475*^9, 3.8998031784069157`*^9}, {
   3.8998032426886473`*^9, 3.899803356075366*^9}, {3.8998033880150747`*^9, 
   3.89980340271303*^9}, {3.899805075595705*^9, 3.899805079024749*^9}, {
   3.899805193142993*^9, 3.899805213143836*^9}, {3.899805872586155*^9, 
   3.899805881051979*^9}, {3.8998060041359787`*^9, 3.899806006175535*^9}, {
   3.899806140632584*^9, 3.899806141051216*^9}, {3.89981448133696*^9, 
   3.899814513569556*^9}, {3.899814657461207*^9, 3.899814706331002*^9}, 
   3.899814884791141*^9, {3.899815153856819*^9, 3.899815174456971*^9}, {
   3.899815301540647*^9, 3.899815336696857*^9}, {3.899841104455558*^9, 
   3.899841156654184*^9}, {3.899841210611795*^9, 3.899841213805896*^9}, {
   3.899841793447683*^9, 3.8998417966789513`*^9}, {3.89984189069946*^9, 
   3.899841948241868*^9}, {3.899841984785676*^9, 3.899841991144759*^9}, {
   3.899842083521593*^9, 3.899842087338512*^9}, {3.89984214183413*^9, 
   3.899842143312451*^9}, {3.899842267669283*^9, 3.899842292279313*^9}, 
   3.899842323045974*^9, {3.899842534382433*^9, 3.899842569355481*^9}, {
   3.899842602764272*^9, 3.89984261335984*^9}, {3.899842680267272*^9, 
   3.899842684661217*^9}, {3.899846906649533*^9, 3.899846910680557*^9}, {
   3.899847030420549*^9, 3.899847036302947*^9}, {3.899849072464797*^9, 
   3.899849109693091*^9}, {3.899849301457547*^9, 3.899849310439826*^9}, {
   3.899849352276269*^9, 3.899849380813909*^9}, {3.899849544242609*^9, 
   3.899849546280048*^9}, {3.899849629895625*^9, 3.8998496521370707`*^9}, {
   3.899849830563482*^9, 3.899849866880757*^9}, {3.899850012899315*^9, 
   3.899850044484185*^9}, {3.899850219937731*^9, 3.899850243042737*^9}, {
   3.899850416961951*^9, 3.899850438542622*^9}, {3.899851083874338*^9, 
   3.899851104377307*^9}, {3.899851211424843*^9, 3.899851215657428*^9}, 
   3.899851691668061*^9, {3.899852429867639*^9, 3.899852433072804*^9}, {
   3.899852463707554*^9, 3.899852491320522*^9}, {3.899852673389689*^9, 
   3.899852685852698*^9}, {3.899852767910697*^9, 3.8998527840188*^9}, {
   3.899856117898917*^9, 3.899856128185108*^9}, {3.899856183102456*^9, 
   3.8998563829669333`*^9}, {3.899856446817672*^9, 3.899856468063045*^9}, {
   3.899856525099652*^9, 3.899856530912226*^9}, {3.8998566877300777`*^9, 
   3.899856707744802*^9}, {3.899856794785392*^9, 3.899856795399142*^9}, {
   3.899857148762332*^9, 3.899857190998167*^9}, {3.899858257448684*^9, 
   3.899858257565735*^9}, {3.900822342114279*^9, 3.900822342808696*^9}, {
   3.900822424028914*^9, 3.900822437771883*^9}, {3.900822495152574*^9, 
   3.900822533919263*^9}, {3.900822701504005*^9, 3.900822709617366*^9}, {
   3.9008236238070908`*^9, 3.900823624779583*^9}, {3.905826833401909*^9, 
   3.905826852111831*^9}, 3.905827076945422*^9, {3.905827214404655*^9, 
   3.905827224897862*^9}, {3.905828382400155*^9, 3.90582838264121*^9}, {
   3.905828514144649*^9, 3.90582854199721*^9}, {3.905828652123469*^9, 
   3.905828675939805*^9}, {3.905828717120759*^9, 3.905828722457671*^9}, {
   3.905828839267723*^9, 3.905828898393917*^9}, {3.905828944011904*^9, 
   3.905828972220292*^9}, {3.905829036081873*^9, 3.905829063830702*^9}, {
   3.905829269185261*^9, 3.905829314597252*^9}, {3.905829428987534*^9, 
   3.905829459821915*^9}, {3.90582949537484*^9, 3.905829529686625*^9}, {
   3.905829696764884*^9, 3.905829712113755*^9}, {3.905830298357115*^9, 
   3.905830309950593*^9}, {3.905831212910068*^9, 3.905831274141399*^9}, {
   3.905837523781376*^9, 3.905837530095564*^9}, {3.905837913303234*^9, 
   3.9058379418606453`*^9}, {3.90583802412452*^9, 3.905838075044264*^9}, {
   3.9058381209651327`*^9, 3.905838203872446*^9}, {3.905838261194878*^9, 
   3.905838358023459*^9}, {3.905838417627923*^9, 3.905838477721371*^9}, {
   3.905838569113275*^9, 3.905838579445943*^9}, {3.905838685848774*^9, 
   3.905838804324473*^9}, {3.905838837683135*^9, 3.905839107554078*^9}, {
   3.905839139233726*^9, 3.905839179832492*^9}, {3.905839283046319*^9, 
   3.905839294478055*^9}, {3.905840732799775*^9, 3.905840789966436*^9}, {
   3.905840833890375*^9, 3.905840922864019*^9}, {3.905840978039257*^9, 
   3.905841057336792*^9}, {3.9058414485958347`*^9, 3.90584146056488*^9}, {
   3.905841534232204*^9, 3.905841568233569*^9}, {3.905841758326651*^9, 
   3.905841877499976*^9}, 3.905842787838001*^9, {3.905849705341913*^9, 
   3.905849718060484*^9}, {3.905849769143004*^9, 3.905849787605174*^9}, {
   3.905849997695187*^9, 3.905850101264435*^9}, {3.9058502874886427`*^9, 
   3.905850613466737*^9}, {3.905850683088655*^9, 3.905850683305793*^9}, 
   3.905850852627839*^9, {3.905850914089553*^9, 3.905850939951905*^9}, {
   3.905850975238548*^9, 3.905850984054229*^9}, {3.9058510279369497`*^9, 
   3.905851028449301*^9}, {3.905851089983592*^9, 3.905851128206893*^9}, {
   3.905851164697011*^9, 3.905851191975275*^9}, {3.905851251116749*^9, 
   3.905851261398877*^9}, {3.90585129341934*^9, 3.9058513881710243`*^9}, {
   3.905851531124181*^9, 3.905851740954801*^9}, {3.90585182925612*^9, 
   3.90585184732484*^9}, {3.905852027459219*^9, 3.905852104963296*^9}, {
   3.905852181107733*^9, 3.9058522272973824`*^9}, {3.905852279658385*^9, 
   3.905852374117807*^9}, {3.905852443155864*^9, 3.905852453058312*^9}, {
   3.905852505777849*^9, 3.905852538523315*^9}, {3.905852572987845*^9, 
   3.9058525882452593`*^9}, {3.90585272542069*^9, 3.905852788715757*^9}, {
   3.90585292867874*^9, 3.905852972070947*^9}, {3.905853025806979*^9, 
   3.9058530301897*^9}, {3.905853232948776*^9, 3.90585329121747*^9}, {
   3.905853996852681*^9, 3.9058540248459673`*^9}, {3.905854111638941*^9, 
   3.905854174859812*^9}, {3.905854473561786*^9, 3.905854477148407*^9}, {
   3.905854522434228*^9, 3.905854762684976*^9}, {3.9060215421916*^9, 
   3.9060216005518827`*^9}, {3.906088443870685*^9, 3.906088452146285*^9}, {
   3.906088541619219*^9, 3.9060885512046003`*^9}, {3.906089335501221*^9, 
   3.906089372957335*^9}, {3.906089464458166*^9, 3.906089466033991*^9}, {
   3.906212250071405*^9, 3.9062122507714653`*^9}, {3.908249703264406*^9, 
   3.908249717058209*^9}, {3.950507470604027*^9, 3.950507482011753*^9}, {
   3.950507899410162*^9, 3.95050791133057*^9}, {3.950508457475272*^9, 
   3.950508459143038*^9}, {3.950789039093321*^9, 3.950789101202064*^9}, {
   3.9507892800161257`*^9, 3.950789354915197*^9}, {3.950789728567007*^9, 
   3.950789729022853*^9}, {3.9507897682187862`*^9, 3.950789778761915*^9}, {
   3.950790378806306*^9, 3.950790394805838*^9}, {3.950790510586878*^9, 
   3.950790522918191*^9}, {3.950790566998096*^9, 3.950790616949627*^9}, 
   3.950791047243322*^9, {3.950791669886907*^9, 3.950791680672387*^9}, {
   3.95079183642808*^9, 3.95079187179608*^9}, {3.950796141159553*^9, 
   3.950796160909214*^9}, 3.95086997227825*^9, {3.952562498894359*^9, 
   3.952562543235506*^9}, 3.952570197268875*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"b79bc320-1c10-4cff-a9fb-1d44e1bf84ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mirror", "[", 
   RowBox[{"Quiver_", ",", "FirstFlavor_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Nf", ",", "Nc", ",", "FI", ",", "Flavor", ",", "Delta", ",", "Singlets",
       ",", "BF"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Nf", ",", "Nc"}], "}"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"ToNfNc", "[", "##", "]"}], "&"}], "@@", 
       RowBox[{"Reverse", "[", 
        RowBox[{"ToPartitions", "[", 
         RowBox[{
          RowBox[{"Quiver", "[", "nf", "]"}], ",", 
          RowBox[{"Quiver", "[", "nc", "]"}]}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"FI", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Most", "[", "#", "]"}], "-", 
         RowBox[{"Rest", "[", "#", "]"}]}], "&"}], "@", 
       RowBox[{"Reverse", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Quiver", "[", "flavor", "]"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Flavor", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"FirstFlavor", "+", 
           RowBox[{"Total", "[", 
            RowBox[{"Take", "[", 
             RowBox[{
              RowBox[{"Reverse", "[", 
               RowBox[{"Quiver", "[", "fi", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Total", "[", 
                RowBox[{"Take", "[", 
                 RowBox[{"Nf", ",", 
                  RowBox[{"k", "-", "1"}]}], "]"}], "]"}], "+", "j", "-", 
               "1"}]}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Nf", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"Length", "[", "Nf", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Delta", "=", 
      RowBox[{"Quiver", "[", "delta", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Singlets", "=", 
      RowBox[{"Quiver", "[", "sing", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"BF", "=", 
      RowBox[{"Quiver", "[", "bf", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"nf", "->", "Nf"}], ",", 
       RowBox[{"nc", "->", "Nc"}], ",", 
       RowBox[{"fi", "->", "FI"}], ",", 
       RowBox[{"flavor", "->", "Flavor"}], ",", 
       RowBox[{"delta", "->", "Delta"}], ",", 
       RowBox[{"sing", "->", "Singlets"}], ",", 
       RowBox[{"bf", "->", "BF"}]}], "|>"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.953771293275047*^9, 3.953771306961365*^9}, {
   3.953771368206802*^9, 3.953771486427804*^9}, {3.953771556682931*^9, 
   3.953771607399314*^9}, {3.953771661281711*^9, 3.953771665790225*^9}, {
   3.95377170612832*^9, 3.953771736436178*^9}, {3.953771785147898*^9, 
   3.953772065518096*^9}, {3.9537721217917747`*^9, 3.953772205639117*^9}, {
   3.953772406337978*^9, 3.953772412881017*^9}, 3.953772475742318*^9, {
   3.953772545091989*^9, 3.953772679852673*^9}, {3.953772711140305*^9, 
   3.95377273131437*^9}, {3.953772769531785*^9, 3.953772769827905*^9}, {
   3.953772810271717*^9, 3.953772828056013*^9}, {3.953772889014216*^9, 
   3.953772908996549*^9}, {3.953773009165673*^9, 3.953773011127472*^9}, {
   3.953773093646659*^9, 3.953773095403903*^9}, {3.9537731800933743`*^9, 
   3.9537732226902447`*^9}, {3.953773339002706*^9, 3.953773342727845*^9}, {
   3.953773875496898*^9, 3.953773877358377*^9}, {3.953774256744752*^9, 
   3.953774258900938*^9}, {3.953774301667024*^9, 3.95377434642089*^9}, {
   3.953774378071569*^9, 3.9537743902966413`*^9}, {3.953774435611994*^9, 
   3.953774439513253*^9}, {3.953774862798293*^9, 3.953774863235631*^9}, 
   3.953776531885086*^9, {3.95377708037154*^9, 3.953777092699314*^9}, {
   3.9537772341455936`*^9, 3.953777268500119*^9}, {3.953882200738675*^9, 
   3.953882223625971*^9}, 3.953882313451981*^9, {3.953882732368847*^9, 
   3.953882788001311*^9}, {3.953882833737549*^9, 3.953882839165149*^9}, {
   3.95388288693789*^9, 3.953882886999887*^9}, {3.953883075513339*^9, 
   3.953883156506015*^9}, {3.953883787245427*^9, 3.95388379433181*^9}, {
   3.954895349553486*^9, 3.9548954081098013`*^9}, {3.954895444545371*^9, 
   3.954895469071888*^9}, {3.954895516997439*^9, 3.954895584356358*^9}, {
   3.954895692839957*^9, 3.954895705066368*^9}, {3.954897507607627*^9, 
   3.954897520755393*^9}, {3.954897801997864*^9, 3.954897803365678*^9}, {
   3.954897887893914*^9, 3.954897888133439*^9}, {3.954898060956337*^9, 
   3.954898061389669*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"8d51e9f2-cf54-4455-8124-7c47e22a5678"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "a", " ", "list", " ", "of", " ", "gauge", " ", "and", " ", 
     "flavor", " ", "ranks"}], ",", " ", 
    RowBox[{"dualize", " ", "the", " ", "corresponding", " ", "quiver"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DualizeQuiver", "[", 
     RowBox[{"Nc_", ",", "Nf_"}], "]"}], "[", "EMbool_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "FI", ",", "Flavor", ",", "Delta", ",", "Singlets", ",", "BF", ",", 
       "Quiver", ",", "LastFI", ",", "GoodDuals"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Initialize", " ", "Quiver"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"FI", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "i"], "-", 
          SubscriptBox["Y", 
           RowBox[{"i", "+", "1"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "Nc", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Flavor", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["X", 
            RowBox[{"i", "+", 
             RowBox[{"Total", "[", 
              RowBox[{"Take", "[", 
               RowBox[{"Nf", ",", 
                RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Nf", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", "Nf", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Delta", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Singlets", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"BF", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "1"}], 
          RowBox[{"Length", "[", "Nf", "]"}]], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"k", "=", 
            RowBox[{"j", "+", "1"}]}], 
           RowBox[{
            RowBox[{"Length", "[", "Nc", "]"}], "+", "1"}]], 
          RowBox[{
           SubscriptBox["Y", "k"], " ", 
           RowBox[{"Total", "[", 
            RowBox[{"Flavor", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}]}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Quiver", "=", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"nf", "->", "Nf"}], ",", 
         RowBox[{"nc", "->", "Nc"}], ",", 
         RowBox[{"fi", "->", "FI"}], ",", 
         RowBox[{"flavor", "->", "Flavor"}], ",", 
         RowBox[{"delta", "->", "Delta"}], ",", 
         RowBox[{"sing", "->", "Singlets"}], ",", 
         RowBox[{"bf", "->", "BF"}]}], "|>"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Draw", " ", "the", " ", "original", " ", "quiver"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\\n\>\"", ",", "\"\<ORIGINAL THEORY\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"DrawQuiver3d", "[", "Quiver", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"EMbool", "==", "\"\<Electric\>\""}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "Draw", " ", "the", " ", "list", " ", "of", " ", "dual", " ", 
          "quivers"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\\n\\n\>\"", ",", "\"\<ELECTRIC DUAL THEORIES\>\""}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"GoodDuals", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{"DualityCascade", "[", "Quiver", "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", "Good", " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"GoodDuals", "===", 
            RowBox[{"{", "Quiver", "}"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<This quiver is good and has no electric dual.\>\"", "]"}], 
            ";"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"Bad", "/", "Ugly"}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"\"\<# of frames: \>\"", ",", 
              RowBox[{"Length", "[", "GoodDuals", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{"StringRepeat", "[", 
              RowBox[{"\"\<*\>\"", ",", "100"}], "]"}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"DrawQuiver3d", "[", "#", "]"}], "&"}], "/@", 
             "GoodDuals"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", "GoodDuals"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"EMbool", "==", "\"\<Magnetic\>\""}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "Draw", " ", "the", " ", "list", " ", "of", " ", "dual", " ", 
          "quivers"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\\n\\n\>\"", ",", "\"\<MAGNETIC DUAL THEORIES\>\""}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"GoodDuals", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Mirror", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"LastFI", "=", 
                RowBox[{"Last", "[", 
                 RowBox[{"#", "[", "fi", "]"}], "]"}]}], ";", 
               RowBox[{"First", "[", 
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    SubscriptBox["Y", "i"], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "+", "1"}]}], "}"}]}],
                    "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"LastFI", ",", "#"}], "]"}], "==", 
                    RowBox[{"-", "1"}]}], "&"}]}], "]"}], "]"}]}]}], "]"}], 
            "&"}], "/@", 
           RowBox[{"Flatten", "[", 
            RowBox[{"DualityCascade", "[", "Quiver", "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<# of frames: \>\"", ",", 
           RowBox[{"Length", "[", "GoodDuals", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"StringRepeat", "[", 
           RowBox[{"\"\<*\>\"", ",", "100"}], "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"DrawQuiver3d", "[", "#", "]"}], "&"}], "/@", 
          "GoodDuals"}], ";", "\[IndentingNewLine]", "GoodDuals"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "True", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<The first argument must be either \\\"Electric\\\" or \
\\\"Magnetic\\\"\>\"", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.907655204950488*^9, 3.907655525149723*^9}, {
   3.9076556475602503`*^9, 3.907655647685857*^9}, {3.907655707433543*^9, 
   3.907655729873035*^9}, {3.908249634096184*^9, 3.908249677017487*^9}, 
   3.908249771713157*^9, 3.950508638966493*^9, {3.9507890203499117`*^9, 
   3.950789026947568*^9}, {3.950789599773749*^9, 3.950789604694517*^9}, {
   3.950789682338332*^9, 3.95078968907057*^9}, {3.950789785205108*^9, 
   3.9507897956972322`*^9}, {3.950789828716429*^9, 3.950789840721778*^9}, {
   3.950791063095059*^9, 3.9507911274836617`*^9}, {3.950791163126626*^9, 
   3.950791163208338*^9}, {3.950791204203204*^9, 3.9507912340487223`*^9}, {
   3.950791286707456*^9, 3.950791288263191*^9}, {3.950791351904649*^9, 
   3.95079136727546*^9}, {3.950791453124176*^9, 3.950791458781891*^9}, {
   3.950791964930169*^9, 3.95079208061152*^9}, {3.950792116139841*^9, 
   3.950792176846344*^9}, {3.950792307141787*^9, 3.950792307856905*^9}, {
   3.950792345964775*^9, 3.95079248853193*^9}, {3.9507925206241083`*^9, 
   3.950792526681856*^9}, {3.9507925612694883`*^9, 3.950792579113933*^9}, {
   3.950793301502728*^9, 3.950793304249069*^9}, {3.950793620977599*^9, 
   3.950793641269664*^9}, 3.9507936762882967`*^9, 3.950795494464074*^9, {
   3.950795618828373*^9, 3.950795621057497*^9}, 3.950795741799465*^9, {
   3.950796202781211*^9, 3.950796224780201*^9}, {3.950828775957308*^9, 
   3.950828781817065*^9}, {3.950834661966226*^9, 3.9508346633228397`*^9}, {
   3.950834906451084*^9, 3.950834941561436*^9}, {3.95083499804919*^9, 
   3.9508350717300673`*^9}, {3.9508382006022243`*^9, 3.950838208309495*^9}, {
   3.9508384188525047`*^9, 3.95083843203856*^9}, {3.95083861170667*^9, 
   3.950838612513527*^9}, {3.95083870994575*^9, 3.950838799116811*^9}, {
   3.950838844292321*^9, 3.950838890048421*^9}, {3.950839801856791*^9, 
   3.950839859783925*^9}, 3.950839913845057*^9, {3.950840013267269*^9, 
   3.950840035436771*^9}, {3.950840073190056*^9, 3.950840131074394*^9}, 
   3.950851177029345*^9, 3.9508512568282137`*^9, {3.950863815620993*^9, 
   3.950863829080389*^9}, 3.950869248494563*^9, {3.95087005744701*^9, 
   3.950870060063587*^9}, {3.950871507721881*^9, 3.950871538821543*^9}, 
   3.9508719797540627`*^9, 3.950872147062079*^9, {3.950873037908971*^9, 
   3.9508730536943903`*^9}, {3.950873351244372*^9, 3.9508733626307983`*^9}, {
   3.950873429535432*^9, 3.950873737039946*^9}, {3.950873776801116*^9, 
   3.950873786218649*^9}, {3.950873826241689*^9, 3.950873905948847*^9}, {
   3.95087393853469*^9, 3.950873941461576*^9}, {3.9508740865465803`*^9, 
   3.950874226225898*^9}, {3.950874361521563*^9, 3.95087441613364*^9}, {
   3.950874591471182*^9, 3.950874597064949*^9}, {3.9508746679525213`*^9, 
   3.950874670073454*^9}, {3.950874942040477*^9, 3.950874942469531*^9}, {
   3.95087548672897*^9, 3.9508755738152*^9}, {3.950875628757815*^9, 
   3.950875643209633*^9}, {3.950875679946134*^9, 3.950875750785634*^9}, 
   3.950875864543666*^9, {3.950875913975998*^9, 3.950875933282291*^9}, {
   3.950876402708098*^9, 3.950876404097933*^9}, 3.950916246962603*^9, {
   3.951362549602126*^9, 3.951362552833784*^9}, {3.951784542033771*^9, 
   3.951784546271965*^9}, {3.951784816682912*^9, 3.951784864345512*^9}, {
   3.951784909242066*^9, 3.95178495163948*^9}, {3.951785038175396*^9, 
   3.951785039180161*^9}, {3.9517851020994883`*^9, 3.9517851288218527`*^9}, {
   3.951785165422777*^9, 3.951785217946423*^9}, {3.951785415991291*^9, 
   3.951785417923378*^9}, {3.95178545452284*^9, 3.95178548644287*^9}, 
   3.951785626064948*^9, {3.951786321451406*^9, 3.95178632388111*^9}, 
   3.9519851094064627`*^9, 3.951995185286725*^9, {3.952127920074641*^9, 
   3.952127925223364*^9}, 3.952130101460143*^9, {3.952493829724687*^9, 
   3.952493833824712*^9}, {3.952562444052352*^9, 3.952562483056024*^9}, {
   3.9525629437533402`*^9, 3.952562971812365*^9}, {3.95257020183668*^9, 
   3.952570217805852*^9}, {3.954894314005843*^9, 3.954894360095346*^9}, {
   3.954894567207204*^9, 3.954894594508408*^9}, {3.954894858744514*^9, 
   3.954894873946629*^9}, {3.9548959059183197`*^9, 3.954895915806315*^9}, {
   3.954895969266873*^9, 3.95489599518091*^9}, {3.954896047979928*^9, 
   3.954896261997377*^9}, {3.9548963400931597`*^9, 3.954896355869335*^9}, {
   3.9548963936740303`*^9, 3.954896406372711*^9}, {3.954896437094006*^9, 
   3.9548964418382607`*^9}, {3.954896475812242*^9, 3.954896498806408*^9}, {
   3.9548966132247334`*^9, 3.954896619954494*^9}, {3.954896967012594*^9, 
   3.954896972156604*^9}, {3.954897583943316*^9, 3.9548975877047787`*^9}, {
   3.954898181588455*^9, 3.9548981819965*^9}, {3.954898494810122*^9, 
   3.954898501098274*^9}, {3.954898558753702*^9, 3.954898617653933*^9}, {
   3.954898712434759*^9, 3.9548987668845873`*^9}, {3.954901481148488*^9, 
   3.954901494329383*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ca943129-6e0a-440f-a3c7-e0e8cb74c685"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "a", " ", "quiver", " ", "and", " ", "its", " ", 
     "associate", " ", "list", " ", "of", " ", "good", " ", "duals"}], ",", 
    " ", 
    RowBox[{
    "print", " ", "the", " ", "result", " ", "drawing", " ", "the", " ", 
     "dual", " ", "on", " ", "the", " ", "mirror", " ", "side"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ListDualsMirrorSide", "[", 
     RowBox[{"Nc_", ",", "Nf_"}], "]"}], "[", "goodDuals_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Quiver", ",", "FI", ",", "Delta", ",", "Singlets", ",", 
       "mirrorGoodDuals", ",", "tmpDual", ",", "tmpNc", ",", "tmpNf", ",", 
       "tmpFI", ",", "tmpDelta", ",", "tmpSinglets"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Initialize", " ", "Quiver"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"FI", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "i"], "-", 
          SubscriptBox["Y", 
           RowBox[{"i", "+", "1"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "Nc", "]"}]}], "}"}]}], "]"}]}], ";", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"Delta", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Singlets", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Quiver", "=", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"nf", "->", "Nf"}], ",", 
         RowBox[{"nc", "->", "Nc"}], ",", 
         RowBox[{"fi", "->", "FI"}], ",", 
         RowBox[{"delta", "->", "Delta"}], ",", 
         RowBox[{"sing", "->", "Singlets"}]}], "|>"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Generate", " ", "the", " ", "good", " ", "duals", " ", "written", " ",
         "on", " ", "the", " ", "mirror", " ", "side", " ", "using", " ", 
        "the", " ", "family"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"mirrorGoodDuals", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "1"}], ",", 
        RowBox[{"q", "<=", 
         RowBox[{"Length", "[", "goodDuals", "]"}]}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"tmpNf", ",", "tmpNc"}], "}"}], "=", 
          RowBox[{"ToNfNc", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"Reverse", "[", 
             RowBox[{"ToPartitions", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"goodDuals", "[", 
                 RowBox[{"[", "q", "]"}], "]"}], "[", "nf", "]"}], ",", 
               RowBox[{
                RowBox[{"goodDuals", "[", 
                 RowBox[{"[", "q", "]"}], "]"}], "[", "nc", "]"}]}], "]"}], 
             "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"tmpFI", "=", 
          RowBox[{"Reverse", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["X", 
               RowBox[{"i", "+", "1"}]], "-", 
              SubscriptBox["X", "i"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "tmpNc", "]"}]}], "}"}]}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"tmpDelta", "=", 
          RowBox[{
           RowBox[{"goodDuals", "[", 
            RowBox[{"[", "q", "]"}], "]"}], "[", "delta", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"tmpSinglets", "=", 
          RowBox[{
           RowBox[{"goodDuals", "[", 
            RowBox[{"[", "q", "]"}], "]"}], "[", "sing", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"mirrorGoodDuals", ",", 
           RowBox[{"<|", 
            RowBox[{
             RowBox[{"nf", "->", "tmpNf"}], ",", 
             RowBox[{"nc", "->", "tmpNc"}], ",", 
             RowBox[{"fi", "->", "tmpFI"}], ",", 
             RowBox[{"delta", "->", "tmpDelta"}], ",", 
             RowBox[{"sing", "->", "tmpSinglets"}]}], "|>"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Draw", " ", "the", " ", "list", " ", "of", " ", "dual", " ", 
        "quivers"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\\n\>\"", ",", "\"\<ELECTRIC THEORY\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"DrawQuiver3d", "[", "Quiver", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<\\n\\n\>\"", ",", 
        "\"\<DUAL THEORIES (written on the mirror side)\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<# of frames: \>\"", ",", 
        RowBox[{"Length", "[", "mirrorGoodDuals", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringRepeat", "[", 
        RowBox[{"\"\<*\>\"", ",", "100"}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"DrawQuiver3d", "[", 
         RowBox[{"mirrorGoodDuals", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "mirrorGoodDuals", "]"}]}], "}"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Return", " ", "the", " ", "result"}], " ", "*)"}], 
      "\[IndentingNewLine]", "mirrorGoodDuals"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.90765771719706*^9, 3.907657762152879*^9}, {
   3.9076581262771397`*^9, 3.907658158968997*^9}, {3.9076582114261103`*^9, 
   3.9076583003135138`*^9}, {3.907658377727386*^9, 3.907658647965751*^9}, {
   3.9076586873219748`*^9, 3.907658846184854*^9}, {3.907658966644472*^9, 
   3.907658974591434*^9}, {3.907659935357803*^9, 3.90765994107481*^9}, {
   3.907659976264769*^9, 3.907660047181169*^9}, {3.907660128504241*^9, 
   3.907660131616778*^9}, {3.907660444884616*^9, 3.90766048440914*^9}, {
   3.9076605368446503`*^9, 3.9076605768146257`*^9}, {3.907660657820575*^9, 
   3.907660658071459*^9}, {3.907660868171802*^9, 3.907660893482383*^9}, {
   3.907660923760844*^9, 3.907660933413351*^9}, {3.907661601173781*^9, 
   3.907661608737759*^9}, {3.907661838566905*^9, 3.907661883026743*^9}, {
   3.907661981563929*^9, 3.907662022155837*^9}, {3.90766205891706*^9, 
   3.907662123016453*^9}, {3.90766218558143*^9, 3.907662187589101*^9}, {
   3.9076623378062162`*^9, 3.90766234283694*^9}, {3.908227812845929*^9, 
   3.90822782315095*^9}, {3.908227859542403*^9, 3.908227907815965*^9}, {
   3.9082280099635763`*^9, 3.908228068452972*^9}, {3.908228121913714*^9, 
   3.908228129009126*^9}, 3.908228257869668*^9, {3.9082293493587627`*^9, 
   3.9082293541828117`*^9}, {3.9082496061690197`*^9, 3.9082496066429996`*^9}, 
   3.90824977414798*^9, {3.915080702922022*^9, 3.915080777583609*^9}, {
   3.952570688589696*^9, 3.952570763691511*^9}, {3.952571340524479*^9, 
   3.9525713741085587`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0ea7372c-377b-4642-b1fd-4156c43a38c9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions for drawing quivers", "Subsection",
 CellChangeTimes->{{3.906258889103424*^9, 3.90625888994718*^9}, {
   3.9076480911056623`*^9, 3.907648215339765*^9}, {3.9076482534421864`*^9, 
   3.907648255897952*^9}, 3.907658002942965*^9, 
   3.951784319731145*^9},ExpressionUUID->"f3cce318-74f3-41dd-9e60-\
ac02665e03b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "a", " ", "list", " ", "of", " ", "gauge", " ", "and", " ", 
     "flavor", " ", "ranks"}], ",", " ", 
    RowBox[{
    "check", " ", "whether", " ", "the", " ", "chosen", " ", "node", " ", 
     "is", " ", "Good"}], ",", " ", "Ugly", ",", " ", 
    RowBox[{"Bad", " ", "or", " ", "Evil"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CheckGoodUglyBadEvilNode", "[", 
    RowBox[{"gaugeRanks_", ",", "flavorRanks_", ",", "node_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "effNf", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"effNf", "=", 
       RowBox[{
        RowBox[{"flavorRanks", "[", 
         RowBox[{"[", "node", "]"}], "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"node", "==", "1"}], ",", "0", ",", 
          RowBox[{"gaugeRanks", "[", 
           RowBox[{"[", 
            RowBox[{"node", "-", "1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"node", "==", 
           RowBox[{"Length", "[", "gaugeRanks", "]"}]}], ",", "0", ",", 
          RowBox[{"gaugeRanks", "[", 
           RowBox[{"[", 
            RowBox[{"node", "+", "1"}], "]"}], "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"effNf", ">=", 
         RowBox[{"2", " ", 
          RowBox[{"gaugeRanks", "[", 
           RowBox[{"[", "node", "]"}], "]"}]}]}], ",", 
        RowBox[{"Return", "[", "\"\<Good\>\"", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"effNf", "==", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"gaugeRanks", "[", 
            RowBox[{"[", "node", "]"}], "]"}]}], "-", "1"}]}], ",", 
        RowBox[{"Return", "[", "\"\<Ugly\>\"", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"effNf", ">=", 
         RowBox[{"gaugeRanks", "[", 
          RowBox[{"[", "node", "]"}], "]"}]}], ",", 
        RowBox[{"Return", "[", "\"\<Bad\>\"", "]"}], ",", 
        "\[IndentingNewLine]", "True", ",", 
        RowBox[{"Return", "[", "\"\<Evil\>\"", "]"}]}], "\[IndentingNewLine]",
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.906209087513092*^9, 3.9062091516826477`*^9}, 
   3.906209182681435*^9, {3.906209232892185*^9, 3.9062094265569344`*^9}, {
   3.906209458306183*^9, 3.9062094780207577`*^9}, {3.906209583001075*^9, 
   3.906209610719504*^9}, {3.906209707055867*^9, 3.906209707233033*^9}, {
   3.906209742177513*^9, 3.906209798440665*^9}, {3.906209829026834*^9, 
   3.906209848431254*^9}, {3.9062098792703543`*^9, 3.906209908694203*^9}, {
   3.906210412416919*^9, 3.906210413251487*^9}, {3.906210556500254*^9, 
   3.906210557989986*^9}, {3.906211277958749*^9, 3.906211316582072*^9}, {
   3.906211359494192*^9, 3.906211369457101*^9}, {3.9062114714988527`*^9, 
   3.906211472817315*^9}, {3.906258654943869*^9, 3.906258699372332*^9}, {
   3.906258732357851*^9, 3.90625874488745*^9}, {3.906260158175805*^9, 
   3.906260158629483*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"addad0b2-2b80-423b-9391-86b7c9a32ef6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Draw", " ", "a", " ", "3", "d", " ", "linear", " ", "Quiver"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DrawQuiver3d", "[", "Quiver_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "gaugeRanks", ",", "flavorRanks", ",", "L", ",", "FIparameters", ",", 
       "Flavor", ",", "deltaCond", ",", "singlets", ",", "BF", ",", "zList", 
       ",", "yList", ",", "Q", ",", "partitions"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Extract", " ", "quiver", " ", "information"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gaugeRanks", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"gaugeRanks", "=", 
       RowBox[{"Quiver", "[", "nc", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"flavorRanks", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"flavorRanks", "=", 
       RowBox[{"Quiver", "[", "nf", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FIparameters", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"FIparameters", "=", 
       RowBox[{"Quiver", "[", "fi", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Flavor", "=", 
       RowBox[{"Quiver", "[", "flavor", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"deltaCond", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"deltaCond", "=", 
       RowBox[{"Quiver", "[", "delta", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"singlets", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"singlets", "=", 
       RowBox[{"Quiver", "[", "sing", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"BF", "=", 
       RowBox[{"Quiver", "[", "bf", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Check", " ", "that", " ", "the", " ", "input", " ", "ranks", " ", 
        "lists", " ", "have", " ", "the", " ", "correct", " ", "length"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "gaugeRanks", "]"}], "!=", 
         RowBox[{"Length", "[", "flavorRanks", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<Error: the lists of gauge and flavor ranks have to be of the \
same length\>\"", "]"}], ";", 
         RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Lists", " ", "of", " ", "nodes"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"L", "=", 
       RowBox[{"Length", "[", "gaugeRanks", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"zList", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"z", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"yList", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"y", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Build", " ", "the", " ", "graph"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Q", "=", 
       RowBox[{"GraphPlot", "[", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", "Edges", " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Join", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"zList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "->", 
              RowBox[{"zList", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"flavorRanks", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
               RowBox[{
                RowBox[{"yList", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "->", 
                RowBox[{"zList", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"##", "&"}], "[", "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"EdgeStyle", "->", "Black"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", "Vertices", " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"VertexCoordinates", "\[Rule]", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "->", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"2", "i"}], ",", "2"}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"flavorRanks", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
                RowBox[{
                 RowBox[{"yList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "->", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"2", "i"}], ",", "4"}], "}"}]}], ",", 
                RowBox[{
                 RowBox[{"##", "&"}], "[", "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"VertexSize", "\[Rule]", ".3"}], ",", "\[IndentingNewLine]", 
         RowBox[{"VertexShapeFunction", "\[Rule]", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "->", "\"\<Circle\>\""}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"flavorRanks", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
                RowBox[{
                 RowBox[{"yList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "->", "\"\<Square\>\""}], 
                ",", 
                RowBox[{
                 RowBox[{"##", "&"}], "[", "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "]"}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"VertexStyle", "\[Rule]", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "->", "\[IndentingNewLine]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Which", "[", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"#", "==", "\"\<Good\>\""}], ",", "White", ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"#", "==", "\"\<Ugly\>\""}], ",", 
                    RowBox[{"Opacity", "[", 
                    RowBox[{"0.6", ",", "Orange"}], "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"#", "==", "\"\<Bad\>\""}], ",", 
                    RowBox[{"Opacity", "[", 
                    RowBox[{"0.6", ",", "Red"}], "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"#", "==", "\"\<Evil\>\""}], ",", 
                    RowBox[{"Opacity", "[", 
                    RowBox[{"0.6", ",", "Magenta"}], "]"}]}], 
                   "\[IndentingNewLine]", "]"}], "&"}], "@", 
                 RowBox[{"CheckGoodUglyBadEvilNode", "[", 
                  RowBox[{"gaugeRanks", ",", "flavorRanks", ",", "i"}], 
                  "]"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"flavorRanks", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
                RowBox[{
                 RowBox[{"yList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "->", "White"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"VertexLabels", "\[Rule]", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "->", 
               RowBox[{"Placed", "[", 
                RowBox[{
                 RowBox[{"gaugeRanks", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "Center"}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"flavorRanks", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
                RowBox[{
                 RowBox[{"yList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "->", 
                 RowBox[{"Placed", "[", 
                  RowBox[{
                   RowBox[{"flavorRanks", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "Center"}], "]"}]}], 
                ",", 
                RowBox[{
                 RowBox[{"##", "&"}], "[", "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"VertexLabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", "15"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", "Settings", " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"L", ">", "1"}], ",", 
           RowBox[{"ImageSize", "->", 
            RowBox[{"L", "*", "100"}]}], ",", 
           RowBox[{"ImageSize", "->", "50"}]}], " ", "]"}]}], 
        RowBox[{"(*", " ", 
         RowBox[{
         "The", " ", "dimension", " ", "of", " ", "the", " ", "graph", " ", 
          "depends", " ", "on", " ", "how", " ", "long", " ", "it", " ", 
          "is"}], " ", "*)"}], "\[IndentingNewLine]", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Print", " ", "the", " ", 
        RowBox[{
         SubsuperscriptBox["T", "\[Rho]", "\[Sigma]"], "[", 
         RowBox[{"SU", 
          RowBox[{"(", "N", ")"}]}], "]"}], " ", "details", " ", 
        RowBox[{"(", 
         RowBox[{
         "only", " ", "if", " ", "the", " ", "theory", " ", "is", " ", 
          "good"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"partitions", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"True", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"BadQuiverQ", "[", "Quiver", "]"}], "==", "0"}], "*)"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"partitions", "=", 
          RowBox[{"ToPartitions", "[", 
           RowBox[{"flavorRanks", ",", "gaugeRanks"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
         "Print", "[", 
          "\"\<\!\(\*SubsuperscriptBox[\(T\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N)] theory with \>\"", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<N = \>\"", ",", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"partitions", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "l"}], "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"partitions", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\[Sigma] = \>\"", ",", 
           RowBox[{"partitions", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\[Rho] = \>\"", ",", 
           RowBox[{"partitions", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Print", " ", "the", " ", "quiver"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "Q", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Print", " ", "the", " ", "details", " ", "for", " ", "the", " ", 
        "quiver"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"deltaCond", "!=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Delta condition \>\"", ",", "i", ",", "\"\<: \>\"", ",", 
            RowBox[{"deltaCond", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "\"\< = 0\>\""}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "deltaCond", "]"}]}], "}"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<=", "L"}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<FI on node \>\"", ",", "i", ",", "\"\<: \>\"", ",", 
          RowBox[{"FIparameters", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<=", "L"}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Flavor", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<Flavors on node \>\"", ",", "i", ",", "\"\<: \>\"", ",", 
              RowBox[{"Flavor", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"singlets", "!=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Singlets: \>\"", ",", "singlets"}], "]"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<BF couplings: \>\"", ",", "BF"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringRepeat", "[", 
        RowBox[{"\"\<*\>\"", ",", "100"}], "]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.899557219601859*^9, 3.899557443006414*^9}, {
   3.899557480841527*^9, 3.899557481154723*^9}, {3.8995575819517317`*^9, 
   3.899557595707765*^9}, {3.899557677368168*^9, 3.899557762731192*^9}, {
   3.899557837800449*^9, 3.899557912286673*^9}, {3.899558036221249*^9, 
   3.899558054736763*^9}, {3.899558092734757*^9, 3.899558120623952*^9}, {
   3.899558158306365*^9, 3.899558379512993*^9}, {3.899558489218654*^9, 
   3.8995588420191927`*^9}, {3.899559076042157*^9, 3.899559239844108*^9}, {
   3.89955979621657*^9, 3.8995597962246027`*^9}, {3.899560137658834*^9, 
   3.8995601821789017`*^9}, {3.8995605724594297`*^9, 3.899560600676129*^9}, {
   3.899560644152852*^9, 3.899560644234303*^9}, {3.899560976151711*^9, 
   3.899560990521429*^9}, {3.899566616163007*^9, 3.899566703617416*^9}, {
   3.899566735233606*^9, 3.899566788378434*^9}, {3.899566857228066*^9, 
   3.899566872365201*^9}, 3.899566939821787*^9, {3.899567000169224*^9, 
   3.8995670006091833`*^9}, {3.8995670434249372`*^9, 3.899567090411273*^9}, {
   3.899567121613934*^9, 3.899567192339836*^9}, {3.899567224113207*^9, 
   3.8995673055052967`*^9}, {3.899569079181005*^9, 3.899569080541185*^9}, 
   3.899569150914175*^9, 3.899569249133336*^9, {3.89969289291781*^9, 
   3.899692893113075*^9}, 3.899693901597643*^9, {3.899694085557867*^9, 
   3.899694206260351*^9}, {3.899694596733588*^9, 3.899694631549938*^9}, {
   3.8996946895903463`*^9, 3.899694714300312*^9}, {3.8997007074028*^9, 
   3.899700776208563*^9}, {3.899700862926861*^9, 3.89970094162294*^9}, {
   3.899700989474536*^9, 3.899700995631828*^9}, {3.899701109645823*^9, 
   3.899701160041053*^9}, {3.899701268244334*^9, 3.899701269004363*^9}, {
   3.899701836918188*^9, 3.899701933078226*^9}, 3.899702315765199*^9, {
   3.89971637277712*^9, 3.8997163739278173`*^9}, 3.899716490851548*^9, {
   3.8997294788520803`*^9, 3.899729483509472*^9}, {3.8997295241590033`*^9, 
   3.899729526611327*^9}, {3.899729840720343*^9, 3.899729884033369*^9}, {
   3.89972992068715*^9, 3.899729964627988*^9}, {3.899730025619171*^9, 
   3.899730037513587*^9}, {3.899779813859357*^9, 3.899779845912477*^9}, {
   3.8997798784925146`*^9, 3.899779916113134*^9}, {3.89978006855209*^9, 
   3.8997800693393593`*^9}, {3.899788605909949*^9, 3.899788642866345*^9}, {
   3.899788944503035*^9, 3.899788946444377*^9}, {3.899789252758291*^9, 
   3.899789260378106*^9}, {3.89978929667972*^9, 3.899789315352819*^9}, {
   3.899789368495864*^9, 3.899789422319882*^9}, {3.899792933521503*^9, 
   3.89979300523816*^9}, {3.899793058689669*^9, 3.899793069563571*^9}, {
   3.905755599037275*^9, 3.905755616084491*^9}, {3.9057556719518347`*^9, 
   3.905755765497898*^9}, {3.905755893694154*^9, 3.905755920816348*^9}, {
   3.905755967339305*^9, 3.905756268313088*^9}, {3.905756344224552*^9, 
   3.905756380087442*^9}, {3.905756417805209*^9, 3.905756473788774*^9}, {
   3.905756504090312*^9, 3.905756524713744*^9}, {3.9057565843014*^9, 
   3.905756631701092*^9}, {3.905756720722867*^9, 3.905756724593937*^9}, {
   3.905756759059456*^9, 3.905756759342208*^9}, 3.905756832227308*^9, {
   3.905756928046652*^9, 3.905756941796315*^9}, 3.9057570046041117`*^9, {
   3.90575722018293*^9, 3.905757240843468*^9}, {3.905757302710213*^9, 
   3.905757309775622*^9}, {3.905757861586578*^9, 3.905757877402272*^9}, 
   3.905759353445714*^9, {3.9057595675092382`*^9, 3.905759568331517*^9}, {
   3.905759615171646*^9, 3.9057596155089207`*^9}, {3.9059152399957123`*^9, 
   3.905915251694858*^9}, {3.90591529495924*^9, 3.905915414686741*^9}, {
   3.905915469617092*^9, 3.905915509915275*^9}, {3.905915547442292*^9, 
   3.905915581869951*^9}, {3.905915613347869*^9, 3.9059156200349503`*^9}, 
   3.905915672541375*^9, {3.905915804575531*^9, 3.905915828817187*^9}, {
   3.905915876722315*^9, 3.90591587693102*^9}, 3.905915930713478*^9, {
   3.905916147304654*^9, 3.905916220404324*^9}, {3.905916270902131*^9, 
   3.905916304597993*^9}, {3.905916357726356*^9, 3.905916363805075*^9}, {
   3.905917954509128*^9, 3.905917977050524*^9}, {3.90591801889557*^9, 
   3.9059180259944067`*^9}, {3.905918347946347*^9, 3.90591849032022*^9}, {
   3.90591852435635*^9, 3.905918560020113*^9}, {3.905918596516272*^9, 
   3.905918728215113*^9}, {3.905918787849409*^9, 3.905918793931766*^9}, {
   3.905918849640646*^9, 3.9059188515462008`*^9}, {3.905918909607263*^9, 
   3.905918928148429*^9}, {3.9060082965004463`*^9, 3.906008337707326*^9}, {
   3.906008392742169*^9, 3.906008456619672*^9}, {3.906020848787774*^9, 
   3.9060208818990993`*^9}, {3.906088847280136*^9, 3.906088862110526*^9}, {
   3.906089234599745*^9, 3.906089248514817*^9}, {3.906089281934692*^9, 
   3.9060893191113243`*^9}, 3.906089447233337*^9, {3.906089819610869*^9, 
   3.906089894586361*^9}, {3.906090059987553*^9, 3.906090063657967*^9}, {
   3.906090322846546*^9, 3.906090324207553*^9}, {3.906209992159*^9, 
   3.906210160259726*^9}, {3.906210699794064*^9, 3.90621070318292*^9}, {
   3.906210918002842*^9, 3.906210988934598*^9}, {3.90621110408638*^9, 
   3.906211239468875*^9}, {3.906211394526347*^9, 3.906211427357238*^9}, {
   3.906211498782844*^9, 3.90621156430099*^9}, {3.906211596785725*^9, 
   3.906211611303009*^9}, {3.906258750612885*^9, 3.906258771491893*^9}, {
   3.90765801854798*^9, 3.907658044247573*^9}, {3.90822656487313*^9, 
   3.908226685073601*^9}, {3.908226720220107*^9, 3.908226765749867*^9}, {
   3.908227004148386*^9, 3.908227019976074*^9}, {3.908227150120794*^9, 
   3.908227153664339*^9}, 3.908227742603205*^9, {3.90822930555328*^9, 
   3.908229327433604*^9}, {3.908248261816253*^9, 3.908248353412157*^9}, {
   3.908248486567443*^9, 3.908248516867327*^9}, {3.908248574994972*^9, 
   3.908248585144575*^9}, {3.908248924771433*^9, 3.90824895122974*^9}, {
   3.9082493660584993`*^9, 3.9082494518599043`*^9}, {3.908337760758811*^9, 
   3.908337800739051*^9}, {3.90833783522028*^9, 3.908337836683586*^9}, 
   3.908337876942457*^9, {3.908337925285928*^9, 3.908337976228194*^9}, {
   3.908338255311095*^9, 3.908338311029437*^9}, {3.908338456497896*^9, 
   3.908338474731443*^9}, {3.908343908410179*^9, 3.908343919861573*^9}, {
   3.915174139172011*^9, 3.91517414574658*^9}, {3.950789426751209*^9, 
   3.950789430463727*^9}, {3.952563125219956*^9, 3.952563144321865*^9}, 
   3.952570604932365*^9, {3.952571647341668*^9, 3.9525716632856402`*^9}, {
   3.9548946520928783`*^9, 3.954894684267928*^9}, 3.95489505414196*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"13c3dd21-6b50-4985-ab76-0565497e38c9"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Dualization examples", "Section",
 CellChangeTimes->{{3.899805904666807*^9, 3.899805913409401*^9}, 
   3.906089587282889*^9, {3.950850916547569*^9, 3.9508509175531683`*^9}, 
   3.953001889810171*^9},ExpressionUUID->"03fdf784-e163-467f-ac98-\
f99a0b6f7c01"],

Cell[CellGroupData[{

Cell["Electric Dualization Algorithm", "Subsection",
 CellChangeTimes->{{3.906097760195992*^9, 3.906097761762043*^9}, 
   3.907649230872877*^9, {3.9076494473881474`*^9, 3.907649450961767*^9}, {
   3.907662410790257*^9, 3.90766241881476*^9}, {3.9135570323442*^9, 
   3.9135570389830008`*^9}},ExpressionUUID->"96d25856-babf-43b2-9ed9-\
393c63185067"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "flavor", " ", "and", " ", "gauge", " ", "ranks"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nf", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nc", "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Dualize", " ", "the", " ", "input", " ", "quiver"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{
      RowBox[{"DualizeQuiver", "[", 
       RowBox[{"Nc", ",", "Nf"}], "]"}], "[", "\"\<Electric\>\"", "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.907655588354664*^9, 3.907655629210923*^9}, {
   3.907655741807925*^9, 3.9076557497068443`*^9}, {3.9076559149520187`*^9, 
   3.907655916132386*^9}, {3.907655946406311*^9, 3.907655953001638*^9}, {
   3.908226856081868*^9, 3.908226856317858*^9}, {3.908248198964074*^9, 
   3.908248204429224*^9}, {3.908250076955368*^9, 3.9082501373569736`*^9}, {
   3.908967059431108*^9, 3.9089670640294647`*^9}, {3.950507980172688*^9, 
   3.950508006644705*^9}, {3.950508909674925*^9, 3.950508953289111*^9}, {
   3.950509448554631*^9, 3.950509483223796*^9}, {3.950509561617889*^9, 
   3.950509601383218*^9}, {3.9505096371324472`*^9, 3.950509648865398*^9}, {
   3.95050995581768*^9, 3.950510148144112*^9}, {3.950517678430598*^9, 
   3.950517683886118*^9}, {3.950518716491845*^9, 3.9505187190190268`*^9}, {
   3.9505188191246777`*^9, 3.950518823621664*^9}, {3.950518933879247*^9, 
   3.9505189362573853`*^9}, {3.950519199584509*^9, 3.950519202330624*^9}, {
   3.950519521078146*^9, 3.950519541509032*^9}, {3.950519603101975*^9, 
   3.950519615331079*^9}, {3.950519655855*^9, 3.950519658381303*^9}, {
   3.950519750299416*^9, 3.950519802456717*^9}, {3.950519835202723*^9, 
   3.950519858715193*^9}, {3.9505229816247063`*^9, 3.950523005835113*^9}, {
   3.950523317621585*^9, 3.9505233194468927`*^9}, {3.9505234618012247`*^9, 
   3.950523472498128*^9}, {3.9505982107896233`*^9, 3.950598252199459*^9}, {
   3.950598810806962*^9, 3.950598834562387*^9}, {3.950598999829566*^9, 
   3.9505990445596457`*^9}, {3.950599091799076*^9, 3.950599116170171*^9}, {
   3.950601273273267*^9, 3.950601274975503*^9}, {3.950601435562615*^9, 
   3.950601437685501*^9}, {3.9506041181943913`*^9, 3.950604124349904*^9}, {
   3.950604165827398*^9, 3.950604172054689*^9}, {3.950604220342051*^9, 
   3.950604262363845*^9}, {3.950605293903571*^9, 3.950605296831596*^9}, {
   3.9506058477722893`*^9, 3.950605858797866*^9}, {3.9506059070329247`*^9, 
   3.950605918691674*^9}, 3.950606033049996*^9, {3.950606850700366*^9, 
   3.950606853731259*^9}, {3.950607370202057*^9, 3.9506074006002703`*^9}, {
   3.9506113943849373`*^9, 3.950611398530223*^9}, {3.950615478191215*^9, 
   3.950615497802043*^9}, {3.9506155435727873`*^9, 3.950615610949568*^9}, {
   3.9506156474010553`*^9, 3.950615757336665*^9}, {3.950615879436968*^9, 
   3.950615881893498*^9}, {3.950616078914262*^9, 3.950616081311852*^9}, {
   3.950616220703673*^9, 3.950616223932684*^9}, {3.950617028369081*^9, 
   3.950617041437598*^9}, {3.950620529048476*^9, 3.950620531691912*^9}, {
   3.950620564181068*^9, 3.950620596482082*^9}, {3.950620653129299*^9, 
   3.950620653738095*^9}, {3.950620701145708*^9, 3.950620720689825*^9}, {
   3.950620772641341*^9, 3.9506207943944607`*^9}, {3.950772564336287*^9, 
   3.950772567650763*^9}, {3.950772617259335*^9, 3.9507726174836187`*^9}, 
   3.950791133551258*^9, {3.950791302286588*^9, 3.950791302799904*^9}, {
   3.950791440928729*^9, 3.950791466931464*^9}, {3.950791688849504*^9, 
   3.950791691988524*^9}, {3.9507918793677893`*^9, 3.950791896295884*^9}, {
   3.950792497343668*^9, 3.950792497560421*^9}, {3.9507928451250257`*^9, 
   3.950792869448743*^9}, {3.950794102789608*^9, 3.9507941062298594`*^9}, {
   3.950794211821991*^9, 3.950794219972497*^9}, {3.9507954510745497`*^9, 
   3.95079545135528*^9}, {3.950795887586239*^9, 3.950795887825676*^9}, {
   3.95079596207277*^9, 3.95079596215901*^9}, {3.950796017855739*^9, 
   3.9507960179696817`*^9}, {3.9507988847807207`*^9, 3.950798886070183*^9}, {
   3.950799421401841*^9, 3.950799422831143*^9}, {3.95080000795465*^9, 
   3.950800008046268*^9}, {3.950800057139619*^9, 3.950800057202365*^9}, {
   3.950800124309763*^9, 3.950800124424339*^9}, {3.950800514596901*^9, 
   3.950800539008478*^9}, {3.950801526101036*^9, 3.950801533080236*^9}, {
   3.950801671843096*^9, 3.950801672081046*^9}, {3.950802156008099*^9, 
   3.950802156093841*^9}, {3.950827318321372*^9, 3.950827321206081*^9}, {
   3.950828746607977*^9, 3.9508287510046797`*^9}, {3.95082883292939*^9, 
   3.950828833099712*^9}, {3.950838914437705*^9, 3.950838917537941*^9}, {
   3.9508693641719313`*^9, 3.950869366266459*^9}, {3.950869427971794*^9, 
   3.95086946049895*^9}, {3.950869618265019*^9, 3.950869631372148*^9}, {
   3.950869820543554*^9, 3.950869820662298*^9}, {3.950869902472954*^9, 
   3.9508699027279873`*^9}, {3.950870032856848*^9, 3.9508700379539537`*^9}, {
   3.950870337177763*^9, 3.950870339630518*^9}, {3.95087041451687*^9, 
   3.950870414627182*^9}, {3.950870705778767*^9, 3.950870706363344*^9}, {
   3.95091481540036*^9, 3.950914846420067*^9}, {3.950914933729175*^9, 
   3.950914933850443*^9}, {3.952117478888871*^9, 3.952117487929409*^9}, {
   3.9525626163526373`*^9, 3.952562618094378*^9}, {3.952569328225362*^9, 
   3.95256938044246*^9}, {3.9525703398308363`*^9, 3.9525703688026752`*^9}, {
   3.952571119325187*^9, 3.952571119979451*^9}, {3.952571536590683*^9, 
   3.952571599893116*^9}, {3.952571672619335*^9, 3.9525716727508574`*^9}, {
   3.954893504309944*^9, 3.954893509270937*^9}, {3.9548966481642857`*^9, 
   3.954896654007696*^9}, {3.95489699317528*^9, 3.954897024461931*^9}, {
   3.9548979270607*^9, 3.9548979289895*^9}, {3.954901439822591*^9, 
   3.954901442441712*^9}, {3.954901704820265*^9, 3.954901707182097*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c2fefad9-2bc0-48d7-84ff-f087039cf8a2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\"\>", "\[InvisibleSpace]", "\<\"ORIGINAL THEORY\"\>"}],
  SequenceForm["\n", "ORIGINAL THEORY"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707558552*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"0f3dcbfb-c1c2-41ac-a7ae-5fe41262e004"],

Cell[BoxData["\<\"\\!\\(\\*SubsuperscriptBox[\\(T\\), \\(\[Rho]\\), \\(\
\[Sigma]\\)]\\)[SU(N)] theory with \"\>"], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707583499*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"5b8456e1-fbf8-47c5-9306-0cabf781a8d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017075850554`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"27477001-7bb5-471a-bf5b-44c0f030095f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {2, 2, 2, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017075854883`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"da331c20-fbfd-4598-ab61-9102fb2d16f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3"}], "}"}]}],
  SequenceForm["\[Rho] = ", {2, 4, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707585906*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"aa6ac08e-f6f7-40a9-9e07-f00434f6f58b"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Opacity[0.7], Arrowheads[0.], 
    ArrowBox[{{{2., 2.}, {4., 2.}}, {{2., 2.}, {2., 4.}}, {{4., 2.}, {4., 
     4.}}}, 0.3]}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
     {RGBColor[1, 0, 0], Opacity[0.6], DiskBox[{2., 2.}, 0.3]}, InsetBox[
      StyleBox["3",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {2., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], DiskBox[{4., 2.}, 0.3]}, InsetBox[
      StyleBox["3",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{1.7352941, 3.7352941}, {2.2647059, 4.2647059}]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {2., 4.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{3.7352941, 3.7352941}, {4.2647059, 4.2647059}]}, InsetBox[
      StyleBox["4",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 4.},
      BaseStyle->"Graphics"]}}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->200]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017075866528`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"96471ab9-a32a-4a93-b124-64e2d6429f51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "2"]}]}],
  SequenceForm[
  "FI on node ", 1, ": ", Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.95490170758747*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"9c941d9b-a11d-4331-8744-8455c0ea1ce1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "2"], "-", 
    SubscriptBox["Y", "3"]}]}],
  SequenceForm[
  "FI on node ", 2, ": ", Subscript[$CellContext`Y, 2] - 
   Subscript[$CellContext`Y, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707587887*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"52d63143-5a46-421a-a3c0-4a292222267d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["X", "1"], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`X, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017075882874`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"9800910e-246a-4c87-9665-7a08edccbd48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "2"], ",", 
     SubscriptBox["X", "3"], ",", 
     SubscriptBox["X", "4"], ",", 
     SubscriptBox["X", "5"]}], "}"}]}],
  SequenceForm["Flavors on node ", 2, ": ", {
    Subscript[$CellContext`X, 2], 
    Subscript[$CellContext`X, 3], 
    Subscript[$CellContext`X, 4], 
    Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017075887012`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"db100426-e38a-487f-9c21-59f4f8e2bdc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["X", "2"], "+", 
       SubscriptBox["X", "3"], "+", 
       SubscriptBox["X", "4"], "+", 
       SubscriptBox["X", "5"]}], ")"}], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["Y", "2"], "+", 
       SubscriptBox["Y", "3"]}], ")"}]}]}]}],
  SequenceForm[
  "BF couplings: ", (Subscript[$CellContext`X, 2] + 
     Subscript[$CellContext`X, 3] + Subscript[$CellContext`X, 4] + 
     Subscript[$CellContext`X, 5]) Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] (Subscript[$CellContext`Y, 2] + 
     Subscript[$CellContext`Y, 3])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017075891457`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"c55ddbdb-5c16-4a7d-9950-91da5d45038c"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.95490170758954*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"3c24f6ee-ed74-4bc2-8070-cd16c5ab0c27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"ELECTRIC DUAL THEORIES\"\>"}],
  SequenceForm["\n\n", "ELECTRIC DUAL THEORIES"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707589942*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"b47e1ea6-845e-43fd-b1a8-a2e5f7cac877"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of frames: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of frames: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017075903263`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"78bbf755-3b4e-467d-999f-956a10880661"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707590685*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"46b7686e-e057-4964-9e6f-63d66aab248c"],

Cell[BoxData["\<\"\\!\\(\\*SubsuperscriptBox[\\(T\\), \\(\[Rho]\\), \\(\
\[Sigma]\\)]\\)[SU(N)] theory with \"\>"], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017076289263`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"86052f22-50b5-41aa-b1e7-3c2a3ee59c39"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707629671*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"93a4c7d6-4fa0-46cf-b757-e2d3c56f0e8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {2, 2, 2, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707630083*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"52017d02-6912-494f-9a22-dc5438d2a524"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2"}], "}"}]}],
  SequenceForm["\[Rho] = ", {4, 3, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707630468*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"1ff30921-7495-4078-a5db-0f4f96b63336"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Opacity[0.7], Arrowheads[0.], 
    ArrowBox[{{{2., 2.}, {4., 2.}}, {{2., 2.}, {2., 4.}}, {{4., 2.}, {4., 
     4.}}}, 0.3]}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
     {GrayLevel[1], DiskBox[{2., 2.}, 0.3]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {2., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], DiskBox[{4., 2.}, 0.3]}, InsetBox[
      StyleBox["2",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{1.7352941, 3.7352941}, {2.2647059, 4.2647059}]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {2., 4.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{3.7352941, 3.7352941}, {4.2647059, 4.2647059}]}, InsetBox[
      StyleBox["4",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 4.},
      BaseStyle->"Graphics"]}}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->200]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707631136*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"a71e60b6-fee4-4274-a0ba-7ce3abbdc750"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "2"], "-", 
    SubscriptBox["Y", "3"]}]}],
  SequenceForm[
  "FI on node ", 1, ": ", Subscript[$CellContext`Y, 2] - 
   Subscript[$CellContext`Y, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017076319532`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"511caf53-6fce-426c-843c-c82ba02c053c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["Y", "1"]}], "+", 
    SubscriptBox["Y", "3"]}]}],
  SequenceForm[
  "FI on node ", 2, ": ", -Subscript[$CellContext`Y, 1] + 
   Subscript[$CellContext`Y, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707632331*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"fdf1af58-360a-484f-84c6-cf7c612a38d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["X", "1"], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`X, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017076326923`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"9d872e1d-7fdd-417c-85bf-4b76f2386c92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "2"], ",", 
     SubscriptBox["X", "3"], ",", 
     SubscriptBox["X", "4"], ",", 
     SubscriptBox["X", "5"]}], "}"}]}],
  SequenceForm["Flavors on node ", 2, ": ", {
    Subscript[$CellContext`X, 2], 
    Subscript[$CellContext`X, 3], 
    Subscript[$CellContext`X, 4], 
    Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707633069*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"6b3a43f0-be12-4556-8a8b-58db8c7f01f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{"m", "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "3"]}], ",", 
     RowBox[{"m", "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "3"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], $CellContext`m + 
    Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 3], $CellContext`m - 
    Subscript[$CellContext`Y, 1] + Subscript[$CellContext`Y, 3]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707633556*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"b03f2ee0-78dc-4ea5-ab13-baececade8fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["X", "2"], "+", 
       SubscriptBox["X", "3"], "+", 
       SubscriptBox["X", "4"], "+", 
       SubscriptBox["X", "5"]}], ")"}], " ", 
     SubscriptBox["Y", "1"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "3"]}], ")"}]}]}]}],
  SequenceForm[
  "BF couplings: ", (Subscript[$CellContext`X, 2] + 
     Subscript[$CellContext`X, 3] + Subscript[$CellContext`X, 4] + 
     Subscript[$CellContext`X, 5]) Subscript[$CellContext`Y, 1] + 
   Subscript[$CellContext`X, 1] (Subscript[$CellContext`Y, 1] + 
     Subscript[$CellContext`Y, 3])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707634007*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"59207042-b6c7-4f28-856b-d187af165ae8"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707634362*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"73251805-bf2b-455c-b0bb-fb2ac9e0422a"],

Cell[BoxData["\<\"\\!\\(\\*SubsuperscriptBox[\\(T\\), \\(\[Rho]\\), \\(\
\[Sigma]\\)]\\)[SU(N)] theory with \"\>"], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707672323*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"8604f57b-e62d-4d59-9000-4368a59f0c9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707672997*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"1ba0f40d-89fc-4e09-94a1-c4ced7fae4d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {2, 2, 2, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707673374*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"c52c1fae-72ec-40ca-88a7-bf42e9da4fc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3"}], "}"}]}],
  SequenceForm["\[Rho] = ", {3, 3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707673744*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"52aff624-0874-471c-beed-dfdb28fcffb0"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Opacity[0.7], Arrowheads[0.], 
    ArrowBox[{{{2., 2.}, {4., 2.}}, {{2., 2.}, {2., 4.}}, {{4., 2.}, {4., 
     4.}}}, 0.3]}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
     {GrayLevel[1], DiskBox[{2., 2.}, 0.3]}, InsetBox[
      StyleBox["2",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {2., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], DiskBox[{4., 2.}, 0.3]}, InsetBox[
      StyleBox["3",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{1.7352941, 3.7352941}, {2.2647059, 4.2647059}]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {2., 4.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{3.7352941, 3.7352941}, {4.2647059, 4.2647059}]}, InsetBox[
      StyleBox["4",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 4.},
      BaseStyle->"Graphics"]}}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->200]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.95490170767435*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"85f4c1b8-4dde-4ccc-9f7e-502b654c38d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "2"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 2], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707675082*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"345ef237-2382-41c6-aecb-4e94972de045"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "m"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
    SubscriptBox["Y", "1"], "+", 
    SubscriptBox["Y", "2"]}]}],
  SequenceForm[
  "FI on node ", 1, ": ", (-2) $CellContext`m + Complex[0, 1] $CellContext`Q - 
   Subscript[$CellContext`Y, 1] + Subscript[$CellContext`Y, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707675489*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"15b4b556-46db-484b-a284-740eff7143b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"m", "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "3"]}]}],
  SequenceForm["FI on node ", 2, ": ", $CellContext`m + Complex[0, 
      Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707675859*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"8d2002bd-bfe5-4e3c-922f-b7b334b4c298"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["X", "1"], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`X, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.9549017076762047`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"b5a6d896-adc2-4408-972a-d5cb3f4de509"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "2"], ",", 
     SubscriptBox["X", "3"], ",", 
     SubscriptBox["X", "4"], ",", 
     SubscriptBox["X", "5"]}], "}"}]}],
  SequenceForm["Flavors on node ", 2, ": ", {
    Subscript[$CellContext`X, 2], 
    Subscript[$CellContext`X, 3], 
    Subscript[$CellContext`X, 4], 
    Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707676558*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"63427cef-3f39-43ad-a1d8-9ad4db69cd37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707676956*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"14bd354e-def0-4131-ac0f-539499fa96bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["X", "2"], "+", 
       SubscriptBox["X", "3"], "+", 
       SubscriptBox["X", "4"], "+", 
       SubscriptBox["X", "5"]}], ")"}], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "3"]}], ")"}]}]}]}],
  SequenceForm[
  "BF couplings: ", (Subscript[$CellContext`X, 2] + 
     Subscript[$CellContext`X, 3] + Subscript[$CellContext`X, 4] + 
     Subscript[$CellContext`X, 5]) Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] ($CellContext`m + Complex[0, 
        Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] + 
     Subscript[$CellContext`Y, 3])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707677354*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"0fd29b29-79df-432f-92a2-97e89d7718e2"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{{3.9549014866430902`*^9, 3.954901502460043*^9}, 
   3.954901707677691*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[23]:=",ExpressionUUID->"d667a98c-cee5-488a-bf49-86e98a8aab8c"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mirror Dualization Algorithm", "Subsection",
 CellChangeTimes->{{3.906097760195992*^9, 3.906097761762043*^9}, 
   3.907649230872877*^9, {3.9076494473881474`*^9, 3.907649450961767*^9}, {
   3.907662410790257*^9, 3.907662441056334*^9}, {3.913557041968944*^9, 
   3.9135570521408043`*^9}},ExpressionUUID->"c77b0222-acde-436c-9c96-\
6ba9d9ba4f69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "flavor", " ", "and", " ", "gauge", " ", "ranks"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nf", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nc", "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Dualize", " ", "the", " ", "input", " ", "quiver"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{
      RowBox[{"DualizeQuiver", "[", 
       RowBox[{"Nc", ",", "Nf"}], "]"}], "[", "\"\<Magnetic\>\"", "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.907658667491757*^9, {3.907658853523226*^9, 3.907658863456844*^9}, {
   3.907660816406446*^9, 3.907660817158249*^9}, 3.907662140128703*^9, 
   3.907662235102668*^9, {3.9150806816889153`*^9, 3.915080682381019*^9}, {
   3.9548981381512613`*^9, 3.954898142521994*^9}, {3.954901428151341*^9, 
   3.954901430850298*^9}, {3.954901697121385*^9, 3.954901700405012*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"fe2574f8-f663-4d80-96e1-9fb3ad92dbe6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\"\>", "\[InvisibleSpace]", "\<\"ORIGINAL THEORY\"\>"}],
  SequenceForm["\n", "ORIGINAL THEORY"],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901700915702*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"68197d4c-95c3-4800-ba12-a3cceb62ae15"],

Cell[BoxData["\<\"\\!\\(\\*SubsuperscriptBox[\\(T\\), \\(\[Rho]\\), \\(\
\[Sigma]\\)]\\)[SU(N)] theory with \"\>"], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901700942297*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"c6391075-8684-4568-ad5c-ed74635d34af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017009438553`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"e732409a-d989-4ede-97a1-fc840338eb02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {2, 2, 2, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.95490170094433*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"ce1ebfbf-1c97-4c4d-abec-1ed627310a23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3"}], "}"}]}],
  SequenceForm["\[Rho] = ", {2, 4, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901700944789*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"8a1d6e4b-ba35-4224-b075-bd6cccbc878d"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Opacity[0.7], Arrowheads[0.], 
    ArrowBox[{{{2., 2.}, {4., 2.}}, {{2., 2.}, {2., 4.}}, {{4., 2.}, {4., 
     4.}}}, 0.3]}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
     {RGBColor[1, 0, 0], Opacity[0.6], DiskBox[{2., 2.}, 0.3]}, InsetBox[
      StyleBox["3",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {2., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], DiskBox[{4., 2.}, 0.3]}, InsetBox[
      StyleBox["3",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{1.7352941, 3.7352941}, {2.2647059, 4.2647059}]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {2., 4.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{3.7352941, 3.7352941}, {4.2647059, 4.2647059}]}, InsetBox[
      StyleBox["4",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 4.},
      BaseStyle->"Graphics"]}}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->200]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901700945519*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"88ece46e-4b4d-44c2-a5c8-bb01e4d5c8ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "2"]}]}],
  SequenceForm[
  "FI on node ", 1, ": ", Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901700946653*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"982ed007-f0c5-477b-a1e1-e7142265cdbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "2"], "-", 
    SubscriptBox["Y", "3"]}]}],
  SequenceForm[
  "FI on node ", 2, ": ", Subscript[$CellContext`Y, 2] - 
   Subscript[$CellContext`Y, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901700947109*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"783c876d-d5f8-4b6a-9e09-5aa1c695f2d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["X", "1"], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`X, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901700947513*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"ecc0a587-f7a5-4834-8087-b3f7bba03ece"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "2"], ",", 
     SubscriptBox["X", "3"], ",", 
     SubscriptBox["X", "4"], ",", 
     SubscriptBox["X", "5"]}], "}"}]}],
  SequenceForm["Flavors on node ", 2, ": ", {
    Subscript[$CellContext`X, 2], 
    Subscript[$CellContext`X, 3], 
    Subscript[$CellContext`X, 4], 
    Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017009479303`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"97947c56-2e1d-4cff-8c9c-4a4428fb7e3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["X", "2"], "+", 
       SubscriptBox["X", "3"], "+", 
       SubscriptBox["X", "4"], "+", 
       SubscriptBox["X", "5"]}], ")"}], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["Y", "2"], "+", 
       SubscriptBox["Y", "3"]}], ")"}]}]}]}],
  SequenceForm[
  "BF couplings: ", (Subscript[$CellContext`X, 2] + 
     Subscript[$CellContext`X, 3] + Subscript[$CellContext`X, 4] + 
     Subscript[$CellContext`X, 5]) Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] (Subscript[$CellContext`Y, 2] + 
     Subscript[$CellContext`Y, 3])],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017009483643`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"c0a6890c-ac93-45b3-987f-4c64c411468b"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901700948741*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"04422b48-ef9c-4a42-b5db-9ac6b41be225"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"MAGNETIC DUAL THEORIES\"\>"}],
  SequenceForm["\n\n", "MAGNETIC DUAL THEORIES"],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901700949114*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"99a3571d-6534-4d5c-a5fa-f0a6453ffd0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of frames: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["# of frames: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901700976872*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"34c99c1a-9384-4016-afda-e3d7cb6e4132"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017009774303`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"662ed919-3c8d-42d3-832c-8e9de5501e16"],

Cell[BoxData["\<\"\\!\\(\\*SubsuperscriptBox[\\(T\\), \\(\[Rho]\\), \\(\
\[Sigma]\\)]\\)[SU(N)] theory with \"\>"], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701000502*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"9853bcef-02f0-47c8-b86d-37728c900d58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701001066*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"64cdd899-58e0-4d5d-b47a-1afc27acda1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {4, 3, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701001433*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"b1ac4d63-0c01-427f-8e6f-d5c2365400c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {2, 2, 2, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701001793*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"a24920e7-5ddc-4871-8590-84d98ace8fb1"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Opacity[0.7], Arrowheads[0.], 
    ArrowBox[{{{2., 2.}, {4., 2.}}, {{4., 2.}, {6., 2.}}, {{4., 2.}, {4., 
     4.}}, {{6., 2.}, {8., 2.}}, {{6., 2.}, {6., 4.}}, {{8., 2.}, {8., 4.}}}, 
     0.3]}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
     {GrayLevel[1], DiskBox[{2., 2.}, 0.3]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {2., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], DiskBox[{4., 2.}, 0.3]}, InsetBox[
      StyleBox["2",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], DiskBox[{6., 2.}, 0.3]}, InsetBox[
      StyleBox["2",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {6., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], DiskBox[{8., 2.}, 0.3]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {8., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{3.7352941, 3.7352941}, {4.2647059, 4.2647059}]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 4.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{5.7352941, 3.7352941}, {6.2647059, 4.2647059}]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {6., 4.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{7.7352941, 3.7352941}, {8.2647059, 4.2647059}]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {8., 4.},
      BaseStyle->"Graphics"]}}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->400]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701002544*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"c5c3394f-7a3b-4b90-b6c9-40f8df82c1ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["X", "4"]}], "+", 
    SubscriptBox["X", "5"]}]}],
  SequenceForm[
  "FI on node ", 1, ": ", -Subscript[$CellContext`X, 4] + 
   Subscript[$CellContext`X, 5]],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017010034723`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"bfdb75c2-4583-45fd-9f2a-9ad0559d242d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["X", "3"]}], "+", 
    SubscriptBox["X", "4"]}]}],
  SequenceForm[
  "FI on node ", 2, ": ", -Subscript[$CellContext`X, 3] + 
   Subscript[$CellContext`X, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701003827*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"2e80a6e1-7150-486e-a0f5-959c95c8794a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["X", "2"]}], "+", 
    SubscriptBox["X", "3"]}]}],
  SequenceForm[
  "FI on node ", 3, ": ", -Subscript[$CellContext`X, 2] + 
   Subscript[$CellContext`X, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701004184*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"d1681fcc-45b3-432d-a0d0-b8b3b38d61cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["X", "1"]}], "+", 
    SubscriptBox["X", "2"]}]}],
  SequenceForm[
  "FI on node ", 4, ": ", -Subscript[$CellContext`X, 1] + 
   Subscript[$CellContext`X, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017010045347`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"bba2e26a-7fc6-4481-bf4c-8241d58bee6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["Y", "1"], "}"}]}],
  SequenceForm["Flavors on node ", 2, ": ", {
    Subscript[$CellContext`Y, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701004867*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"8f9bf13c-a336-475b-b54d-9b31a495c936"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["Y", "3"], "}"}]}],
  SequenceForm["Flavors on node ", 3, ": ", {
    Subscript[$CellContext`Y, 3]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701005196*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"9f08fe54-6471-48f4-8aa3-920a365f1c13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["Y", "2"], "}"}]}],
  SequenceForm["Flavors on node ", 4, ": ", {
    Subscript[$CellContext`Y, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017010055227`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"db1b975a-ad7e-441e-9c47-f7a19c8bb065"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{"m", "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "3"]}], ",", 
     RowBox[{"m", "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "3"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], $CellContext`m + 
    Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 3], $CellContext`m - 
    Subscript[$CellContext`Y, 1] + Subscript[$CellContext`Y, 3]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017010059433`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"6045e2a9-3f48-4f36-848d-b4ea87551bfc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["X", "2"], "+", 
       SubscriptBox["X", "3"], "+", 
       SubscriptBox["X", "4"], "+", 
       SubscriptBox["X", "5"]}], ")"}], " ", 
     SubscriptBox["Y", "1"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "3"]}], ")"}]}]}]}],
  SequenceForm[
  "BF couplings: ", (Subscript[$CellContext`X, 2] + 
     Subscript[$CellContext`X, 3] + Subscript[$CellContext`X, 4] + 
     Subscript[$CellContext`X, 5]) Subscript[$CellContext`Y, 1] + 
   Subscript[$CellContext`X, 1] (Subscript[$CellContext`Y, 1] + 
     Subscript[$CellContext`Y, 3])],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701006349*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"ea3bff57-4b6a-4295-8251-889d9b22bfb5"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701006679*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"c0b1e339-95ea-4b9d-a631-feef6087630f"],

Cell[BoxData["\<\"\\!\\(\\*SubsuperscriptBox[\\(T\\), \\(\[Rho]\\), \\(\
\[Sigma]\\)]\\)[SU(N)] theory with \"\>"], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017010425663`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"b586f01c-773f-4fb2-9623-8241b5d8e689"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.95490170104319*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"c102d018-4ece-4be0-9eb2-10f4b3b79f80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {3, 3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701043524*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"b6472d41-d797-4372-a3fc-a87356d08ed2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {2, 2, 2, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701043839*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"0eef9c4b-3c24-4db2-8abd-bd51cf037184"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], Opacity[0.7], Arrowheads[0.], 
    ArrowBox[{{{2., 2.}, {4., 2.}}, {{4., 2.}, {6., 2.}}, {{6., 2.}, {8., 
     2.}}, {{6., 2.}, {6., 4.}}}, 0.3]}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
     {GrayLevel[1], DiskBox[{2., 2.}, 0.3]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {2., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], DiskBox[{4., 2.}, 0.3]}, InsetBox[
      StyleBox["2",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {4., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], DiskBox[{6., 2.}, 0.3]}, InsetBox[
      StyleBox["3",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {6., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], DiskBox[{8., 2.}, 0.3]}, InsetBox[
      StyleBox["1",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {8., 2.},
      BaseStyle->"Graphics"]}, {
     {GrayLevel[1], 
      RectangleBox[{5.7352941, 3.7352941}, {6.2647059, 4.2647059}]}, InsetBox[
      StyleBox["3",
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontSize->15,
       FontColor->GrayLevel[0]], {6., 4.},
      BaseStyle->"Graphics"]}}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->400]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701044444*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"42fb8386-2891-48dc-9f07-8e97f6bb65a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "2"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 2], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701045176*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"cbefb1be-b2d4-4341-8a5b-539f0974910f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["X", "4"]}], "+", 
    SubscriptBox["X", "5"]}]}],
  SequenceForm[
  "FI on node ", 1, ": ", -Subscript[$CellContext`X, 4] + 
   Subscript[$CellContext`X, 5]],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701045508*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"8c582557-7fdb-4f01-9681-f6b92f282fcb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["X", "3"]}], "+", 
    SubscriptBox["X", "4"]}]}],
  SequenceForm[
  "FI on node ", 2, ": ", -Subscript[$CellContext`X, 3] + 
   Subscript[$CellContext`X, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017010458317`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"29954379-725b-4a6e-85c3-6cabe5a6c1bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["X", "2"]}], "+", 
    SubscriptBox["X", "3"]}]}],
  SequenceForm[
  "FI on node ", 3, ": ", -Subscript[$CellContext`X, 2] + 
   Subscript[$CellContext`X, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701046145*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"72560e96-3e3a-4e21-8180-a70623f61b41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FI on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["X", "1"]}], "+", 
    SubscriptBox["X", "2"]}]}],
  SequenceForm[
  "FI on node ", 4, ": ", -Subscript[$CellContext`X, 1] + 
   Subscript[$CellContext`X, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701046465*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"93b04fa7-d4d1-4aab-90cc-925afe315332"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "3"], ",", 
     RowBox[{"m", "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"]}], ",", 
     RowBox[{
      RowBox[{"-", "m"}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "2"]}]}], "}"}]}],
  SequenceForm["Flavors on node ", 3, ": ", {
    Subscript[$CellContext`Y, 3], $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + 
    Subscript[$CellContext`Y, 1], -$CellContext`m + Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017010468407`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"52eec003-e811-4598-9224-c9a79501da8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.9549017010472527`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"4963443c-0169-4f44-997f-b6bdffb49b9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["X", "2"], "+", 
       SubscriptBox["X", "3"], "+", 
       SubscriptBox["X", "4"], "+", 
       SubscriptBox["X", "5"]}], ")"}], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "3"]}], ")"}]}]}]}],
  SequenceForm[
  "BF couplings: ", (Subscript[$CellContext`X, 2] + 
     Subscript[$CellContext`X, 3] + Subscript[$CellContext`X, 4] + 
     Subscript[$CellContext`X, 5]) Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] ($CellContext`m + Complex[0, 
        Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] + 
     Subscript[$CellContext`Y, 3])],
  Editable->False]], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701047632*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"454a7a1c-9e6a-4714-9223-0c31774f3ef8"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{3.954901505374413*^9, 3.954901701047961*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[20]:=",ExpressionUUID->"d3410465-6492-4bea-b835-e5733c5e8160"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1712, 963},
WindowMargins->{{8, Automatic}, {7, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
SpellingDictionaries->{"CorrectWords"->{
 "dualization", "Dualization", "Giacomelli", "Chiung", "Hwang", "Fabio", 
  "Pasquetti", "Sacchi", "th"}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"59dcdf14-ad65-4c96-87d8-4acbd221c251"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 318, 5, 96, "Title",ExpressionUUID->"fa21e70a-3bd2-4737-82b0-48284b5fa383"],
Cell[901, 29, 961, 17, 77, "Text",ExpressionUUID->"b8c6b51a-bef0-4e12-ac48-6e10295f7051"],
Cell[CellGroupData[{
Cell[1887, 50, 238, 5, 66, "Section",ExpressionUUID->"feaa17fd-43ee-4f6a-ae5d-a97f6204697d",
 InitializationGroup->True],
Cell[2128, 57, 8575, 197, 605, "Text",ExpressionUUID->"13690634-cd1f-4b04-b8c0-ae4486f9aead"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10740, 259, 542, 13, 66, "Section",ExpressionUUID->"95f152d3-ac86-4e56-889e-593c60efbd98",
 InitializationGroup->True],
Cell[11285, 274, 287, 5, 29, "Input",ExpressionUUID->"3aabb912-19bc-40ee-ad55-13b87ede2920"],
Cell[CellGroupData[{
Cell[11597, 283, 321, 5, 53, "Subsection",ExpressionUUID->"cf3833e8-52a9-417d-9d99-e1c07b24364d"],
Cell[11921, 290, 2229, 59, 235, "Input",ExpressionUUID->"d5f76f13-78b4-4d88-85f5-8154f13abe2d"],
Cell[14153, 351, 2664, 72, 244, "Input",ExpressionUUID->"977d6054-b306-45a8-8439-44bf1b03bc63"]
}, Closed]],
Cell[CellGroupData[{
Cell[16854, 428, 322, 5, 37, "Subsection",ExpressionUUID->"f474fd15-6a7d-4600-b970-410285eea78e"],
Cell[17179, 435, 43174, 968, 2800, "Input",ExpressionUUID->"f209a440-c787-43f3-af42-c345b5e52f70"],
Cell[60356, 1405, 2891, 69, 460, "Input",ExpressionUUID->"7433d5c9-837f-451c-9e7b-8efdb367d3a0"],
Cell[63250, 1476, 4128, 80, 277, "Input",ExpressionUUID->"42f44ba0-2138-4dba-83b8-927136c20444"],
Cell[67381, 1558, 4160, 80, 295, "Input",ExpressionUUID->"cdceaab4-26f9-4d1f-ae2f-48eb93ee6459"],
Cell[71544, 1640, 8365, 128, 124, "Input",ExpressionUUID->"b79bc320-1c10-4cff-a9fb-1d44e1bf84ee"],
Cell[79912, 1770, 4807, 103, 280, "Input",ExpressionUUID->"8d51e9f2-cf54-4455-8124-7c47e22a5678"],
Cell[84722, 1875, 12820, 263, 1290, "Input",ExpressionUUID->"ca943129-6e0a-440f-a3c7-e0e8cb74c685"],
Cell[97545, 2140, 7483, 169, 721, "Input",ExpressionUUID->"0ea7372c-377b-4642-b1fd-4156c43a38c9"]
}, Closed]],
Cell[CellGroupData[{
Cell[105065, 2314, 325, 5, 37, "Subsection",ExpressionUUID->"f3cce318-74f3-41dd-9e60-ac02665e03b0"],
Cell[105393, 2321, 3253, 72, 346, "Input",ExpressionUUID->"addad0b2-2b80-423b-9391-86b7c9a32ef6"],
Cell[108649, 2395, 22952, 482, 2143, "Input",ExpressionUUID->"13c3dd21-6b50-4985-ab76-0565497e38c9"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[131650, 2883, 262, 4, 52, "Section",ExpressionUUID->"03fdf784-e163-467f-ac98-f99a0b6f7c01"],
Cell[CellGroupData[{
Cell[131937, 2891, 348, 5, 53, "Subsection",ExpressionUUID->"96d25856-babf-43b2-9ed9-393c63185067"],
Cell[CellGroupData[{
Cell[132310, 2900, 6067, 94, 111, "Input",ExpressionUUID->"c2fefad9-2bc0-48d7-84ff-f087039cf8a2"],
Cell[CellGroupData[{
Cell[138402, 2998, 376, 9, 41, "Print",ExpressionUUID->"0f3dcbfb-c1c2-41ac-a7ae-5fe41262e004"],
Cell[138781, 3009, 321, 6, 24, "Print",ExpressionUUID->"5b8456e1-fbf8-47c5-9306-0cabf781a8d2"],
Cell[139105, 3017, 343, 9, 23, "Print",ExpressionUUID->"27477001-7bb5-471a-bf5b-44c0f030095f"],
Cell[139451, 3028, 450, 11, 23, "Print",ExpressionUUID->"da331c20-fbfd-4598-ab61-9102fb2d16f1"],
Cell[139904, 3041, 418, 11, 23, "Print",ExpressionUUID->"aa6ac08e-f6f7-40a9-9e07-f00434f6f58b"],
Cell[140325, 3054, 1990, 55, 205, "Print",ExpressionUUID->"96471ab9-a32a-4a93-b124-64e2d6429f51"],
Cell[142318, 3111, 565, 15, 23, "Print",ExpressionUUID->"9c941d9b-a11d-4331-8744-8455c0ea1ce1"],
Cell[142886, 3128, 566, 15, 23, "Print",ExpressionUUID->"52d63143-5a46-421a-a3c0-4a292222267d"],
Cell[143455, 3145, 523, 13, 23, "Print",ExpressionUUID->"9800910e-246a-4c87-9665-7a08edccbd48"],
Cell[143981, 3160, 749, 20, 23, "Print",ExpressionUUID->"db100426-e38a-487f-9c21-59f4f8e2bdc6"],
Cell[144733, 3182, 1044, 29, 23, "Print",ExpressionUUID->"c55ddbdb-5c16-4a7d-9950-91da5d45038c"],
Cell[145780, 3213, 332, 6, 23, "Print",ExpressionUUID->"3c24f6ee-ed74-4bc2-8070-cd16c5ab0c27"],
Cell[146115, 3221, 399, 10, 60, "Print",ExpressionUUID->"b47e1ea6-845e-43fd-b1a8-a2e5f7cac877"],
Cell[146517, 3233, 361, 9, 23, "Print",ExpressionUUID->"78bbf755-3b4e-467d-999f-956a10880661"],
Cell[146881, 3244, 333, 6, 23, "Print",ExpressionUUID->"46b7686e-e057-4964-9e6f-63d66aab248c"],
Cell[147217, 3252, 323, 6, 24, "Print",ExpressionUUID->"86052f22-50b5-41aa-b1e7-3c2a3ee59c39"],
Cell[147543, 3260, 341, 9, 23, "Print",ExpressionUUID->"93a4c7d6-4fa0-46cf-b757-e2d3c56f0e8f"],
Cell[147887, 3271, 448, 11, 23, "Print",ExpressionUUID->"52017d02-6912-494f-9a22-dc5438d2a524"],
Cell[148338, 3284, 418, 11, 23, "Print",ExpressionUUID->"1ff30921-7495-4078-a5db-0f4f96b63336"],
Cell[148759, 3297, 1969, 55, 205, "Print",ExpressionUUID->"a71e60b6-fee4-4274-a0ba-7ce3abbdc750"],
Cell[150731, 3354, 568, 15, 24, "Print",ExpressionUUID->"511caf53-6fce-426c-843c-c82ba02c053c"],
Cell[151302, 3371, 588, 16, 24, "Print",ExpressionUUID->"fdf1af58-360a-484f-84c6-cf7c612a38d9"],
Cell[151893, 3389, 523, 13, 24, "Print",ExpressionUUID->"9d872e1d-7fdd-417c-85bf-4b76f2386c92"],
Cell[152419, 3404, 747, 20, 24, "Print",ExpressionUUID->"6b3a43f0-be12-4556-8a8b-58db8c7f01f9"],
Cell[153169, 3426, 1986, 50, 39, "Print",ExpressionUUID->"b03f2ee0-78dc-4ea5-ab13-baececade8fe"],
Cell[155158, 3478, 1042, 29, 24, "Print",ExpressionUUID->"59207042-b6c7-4f28-856b-d187af165ae8"],
Cell[156203, 3509, 333, 6, 24, "Print",ExpressionUUID->"73251805-bf2b-455c-b0bb-fb2ac9e0422a"],
Cell[156539, 3517, 321, 6, 27, "Print",ExpressionUUID->"8604f57b-e62d-4d59-9000-4368a59f0c9e"],
Cell[156863, 3525, 341, 9, 24, "Print",ExpressionUUID->"1ba0f40d-89fc-4e09-94a1-c4ced7fae4d1"],
Cell[157207, 3536, 448, 11, 24, "Print",ExpressionUUID->"c52c1fae-72ec-40ca-88a7-bf42e9da4fc5"],
Cell[157658, 3549, 418, 11, 24, "Print",ExpressionUUID->"52aff624-0874-471c-beed-dfdb28fcffb0"],
Cell[158079, 3562, 1968, 55, 205, "Print",ExpressionUUID->"85f4c1b8-4dde-4ccc-9f7e-502b654c38d8"],
Cell[160050, 3619, 621, 15, 24, "Print",ExpressionUUID->"345ef237-2382-41c6-aecb-4e94972de045"],
Cell[160674, 3636, 722, 18, 24, "Print",ExpressionUUID->"15b4b556-46db-484b-a284-740eff7143b5"],
Cell[161399, 3656, 713, 17, 39, "Print",ExpressionUUID->"8d2002bd-bfe5-4e3c-922f-b7b334b4c298"],
Cell[162115, 3675, 523, 13, 24, "Print",ExpressionUUID->"b5a6d896-adc2-4408-972a-d5cb3f4de509"],
Cell[162641, 3690, 747, 20, 24, "Print",ExpressionUUID->"63427cef-3f39-43ad-a1d8-9ad4db69cd37"],
Cell[163391, 3712, 1301, 33, 39, "Print",ExpressionUUID->"14bd354e-def0-4131-ac0f-539499fa96bc"],
Cell[164695, 3747, 1200, 32, 39, "Print",ExpressionUUID->"0fd29b29-79df-432f-92a2-97e89d7718e2"],
Cell[165898, 3781, 333, 6, 24, "Print",ExpressionUUID->"d667a98c-cee5-488a-bf49-86e98a8aab8c"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[166292, 3794, 349, 5, 37, "Subsection",ExpressionUUID->"c77b0222-acde-436c-9c96-6ba9d9ba4f69"],
Cell[CellGroupData[{
Cell[166666, 3803, 1222, 29, 111, "Input",ExpressionUUID->"fe2574f8-f663-4d80-96e1-9fb3ad92dbe6"],
Cell[CellGroupData[{
Cell[167913, 3836, 346, 8, 41, "Print",ExpressionUUID->"68197d4c-95c3-4800-ba12-a3cceb62ae15"],
Cell[168262, 3846, 291, 5, 24, "Print",ExpressionUUID->"c6391075-8684-4568-ad5c-ed74635d34af"],
Cell[168556, 3853, 313, 8, 23, "Print",ExpressionUUID->"e732409a-d989-4ede-97a1-fc840338eb02"],
Cell[168872, 3863, 417, 10, 23, "Print",ExpressionUUID->"ce1ebfbf-1c97-4c4d-abec-1ed627310a23"],
Cell[169292, 3875, 388, 10, 23, "Print",ExpressionUUID->"8a1d6e4b-ba35-4224-b075-bd6cccbc878d"],
Cell[169683, 3887, 1958, 54, 205, "Print",ExpressionUUID->"88ece46e-4b4d-44c2-a5c8-bb01e4d5c8ef"],
Cell[171644, 3943, 536, 14, 23, "Print",ExpressionUUID->"982ed007-f0c5-477b-a1e1-e7142265cdbc"],
Cell[172183, 3959, 536, 14, 23, "Print",ExpressionUUID->"783c876d-d5f8-4b6a-9e09-5aa1c695f2d1"],
Cell[172722, 3975, 491, 12, 23, "Print",ExpressionUUID->"ecc0a587-f7a5-4834-8087-b3f7bba03ece"],
Cell[173216, 3989, 719, 19, 23, "Print",ExpressionUUID->"97947c56-2e1d-4cff-8c9c-4a4428fb7e3f"],
Cell[173938, 4010, 1014, 28, 23, "Print",ExpressionUUID->"c0a6890c-ac93-45b3-987f-4c64c411468b"],
Cell[174955, 4040, 303, 5, 23, "Print",ExpressionUUID->"04422b48-ef9c-4a42-b5db-9ac6b41be225"],
Cell[175261, 4047, 369, 9, 60, "Print",ExpressionUUID->"99a3571d-6534-4d5c-a5fa-f0a6453ffd0d"],
Cell[175633, 4058, 329, 8, 23, "Print",ExpressionUUID->"34c99c1a-9384-4016-afda-e3d7cb6e4132"],
Cell[175965, 4068, 305, 5, 23, "Print",ExpressionUUID->"662ed919-3c8d-42d3-832c-8e9de5501e16"],
Cell[176273, 4075, 291, 5, 24, "Print",ExpressionUUID->"9853bcef-02f0-47c8-b86d-37728c900d58"],
Cell[176567, 4082, 311, 8, 23, "Print",ExpressionUUID->"64cdd899-58e0-4d5d-b47a-1afc27acda1d"],
Cell[176881, 4092, 392, 10, 23, "Print",ExpressionUUID->"b1ac4d63-0c01-427f-8e6f-d5c2365400c6"],
Cell[177276, 4104, 414, 10, 23, "Print",ExpressionUUID->"a24920e7-5ddc-4871-8590-84d98ace8fb1"],
Cell[177693, 4116, 3079, 86, 173, "Print",ExpressionUUID->"c5c3394f-7a3b-4b90-b6c9-40f8df82c1ac"],
Cell[180775, 4204, 560, 15, 23, "Print",ExpressionUUID->"bfdb75c2-4583-45fd-9f2a-9ad0559d242d"],
Cell[181338, 4221, 558, 15, 23, "Print",ExpressionUUID->"2e80a6e1-7150-486e-a0f5-959c95c8794a"],
Cell[181899, 4238, 558, 15, 23, "Print",ExpressionUUID->"d1681fcc-45b3-432d-a0d0-b8b3b38d61cc"],
Cell[182460, 4255, 560, 15, 23, "Print",ExpressionUUID->"bba2e26a-7fc6-4481-bf4c-8241d58bee6e"],
Cell[183023, 4272, 491, 12, 23, "Print",ExpressionUUID->"8f9bf13c-a336-475b-b54d-9b31a495c936"],
Cell[183517, 4286, 491, 12, 23, "Print",ExpressionUUID->"9f08fe54-6471-48f4-8aa3-920a365f1c13"],
Cell[184011, 4300, 493, 12, 23, "Print",ExpressionUUID->"db1b975a-ad7e-441e-9c47-f7a19c8bb065"],
Cell[184507, 4314, 1958, 49, 36, "Print",ExpressionUUID->"6045e2a9-3f48-4f36-848d-b4ea87551bfc"],
Cell[186468, 4365, 1012, 28, 23, "Print",ExpressionUUID->"ea3bff57-4b6a-4295-8251-889d9b22bfb5"],
Cell[187483, 4395, 303, 5, 23, "Print",ExpressionUUID->"c0b1e339-95ea-4b9d-a631-feef6087630f"],
Cell[187789, 4402, 293, 5, 24, "Print",ExpressionUUID->"b586f01c-773f-4fb2-9623-8241b5d8e689"],
Cell[188085, 4409, 310, 8, 23, "Print",ExpressionUUID->"c102d018-4ece-4be0-9eb2-10f4b3b79f80"],
Cell[188398, 4419, 392, 10, 23, "Print",ExpressionUUID->"b6472d41-d797-4372-a3fc-a87356d08ed2"],
Cell[188793, 4431, 414, 10, 23, "Print",ExpressionUUID->"0eef9c4b-3c24-4db2-8abd-bd51cf037184"],
Cell[189210, 4443, 2257, 63, 173, "Print",ExpressionUUID->"42fb8386-2891-48dc-9f07-8e97f6bb65a3"],
Cell[191470, 4508, 591, 14, 23, "Print",ExpressionUUID->"cbefb1be-b2d4-4341-8a5b-539f0974910f"],
Cell[192064, 4524, 558, 15, 23, "Print",ExpressionUUID->"8c582557-7fdb-4f01-9681-f6b92f282fcb"],
Cell[192625, 4541, 560, 15, 24, "Print",ExpressionUUID->"29954379-725b-4a6e-85c3-6cabe5a6c1bf"],
Cell[193188, 4558, 558, 15, 24, "Print",ExpressionUUID->"72560e96-3e3a-4e21-8180-a70623f61b41"],
Cell[193749, 4575, 558, 15, 24, "Print",ExpressionUUID->"93b04fa7-d4d1-4aab-90cc-925afe315332"],
Cell[194310, 4592, 1010, 25, 39, "Print",ExpressionUUID->"52eec003-e811-4598-9224-c9a79501da8c"],
Cell[195323, 4619, 1273, 32, 39, "Print",ExpressionUUID->"4963443c-0169-4f44-997f-b6bdffb49b9f"],
Cell[196599, 4653, 1170, 31, 39, "Print",ExpressionUUID->"454a7a1c-9e6a-4714-9223-0c31774f3ef8"],
Cell[197772, 4686, 303, 5, 24, "Print",ExpressionUUID->"d3410465-6492-4bea-b835-e5733c5e8160"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


